Testing the Limits of Precise Subgiant Characterization with APOGEE and Gaia: Opening a Window to Unprecedented Astrophysical Studies

Given their location on the Hertzsprung-Russell (HR) diagram, thoroughly characterized subgiant stars can place stringent constraints on a wide range of astrophysical problems. Accordingly, they are prime asteroseismic targets for the Transiting Exoplanet Survey Satellite (TESS) mission. In this work, we infer stellar properties for a sample of 347 subgiants located in the TESS Continuous Viewing Zones (CVZs), which we select based on their likelihood of showing asteroseismic oscillations. We investigate how well they can be characterized using classical constraints (photometry, astrometry), and validate our results using spectroscopic values. We derive luminosities, effective temperatures, and radii with mean 1$\sigma$ random (systematic) uncertainties of 4.5% (2%), 33 K (60 K), and 2.2% (2%), as well as more model-dependent quantities such as surface gravities, masses, and ages. We use our sample to demonstrate that subgiants are ideal targets for mass and age determination based on HR diagram location alone, discuss the advantages of stellar parameters derived from a detailed characterization over widely available catalogs, show that the generally used 3D extinction maps tend to overestimate the extinction for nearby stars (distance $\lesssim$ 500 pc), and find a correlation that supports the rotation-activity connection in post main sequence stars. The complementary roles played by classical and asteroseismic data sets will open a window to unprecedented astrophysical studies using subgiant stars.

==> anc/Table1.txt <==
Title: Testing the Limits of Precise Subgiant Characterization with APOGEE and Gaia: Opening a Window to Unprecedented Astrophysical Studies
Authors: Diego Godoy-Rivera, Jamie Tayar, Marc H. Pinsonneault, Romy Rodriguez Martinez, Keivan G. Stassun, Jennifer L. van Saders, Rachael L. Beaton, D. A. Garcia-Hernandez, Johanna K. Teske
Table: Target list and data compilation
================================================================================
Byte-by-byte Description of file: Table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label            Explanations
--------------------------------------------------------------------------------
   1-  9 I9     ---       TIC              TIC ID
  11- 15 A5     ---       Hemisphere       Hemisphere
  17- 35 I19    ---       GaiaDR2          GaiaDR2 ID
  37- 50 F14.11 mas       plx              Parallax
  52- 66 F15.13 mas     e_plx              Parallax error
  68- 77 F10.7  mag       Gmag             G band magnitude
  79- 95 F17.15 mag     e_Gmag             G band magnitude error
  97-106 F10.7  mag       BPmag            BP band magnitude
 108-124 F17.15 mag     e_BPmag            BP band magnitude error
 126-135 F10.7  mag       RPmag            RP band magnitude
 137-153 F17.15 mag     e_RPmag            RP band magnitude error
 155-170 A16    ---       2MASS            2MASS ID
 172-177 F6.3   mag       Jmag             J band magnitude
 179-183 F5.3   mag     e_Jmag             J band magnitude error
 185-190 F6.3   mag       Hmag             H band magnitude
 192-196 F5.3   mag     e_Hmag             H band magnitude error
 198-203 F6.3   mag       Kmag             K band magnitude
 205-209 F5.3   mag     e_Kmag             K band magnitude error
 211-229 A19    ---       ALLWISE          ALLWISE ID
 231-236 F6.3   mag       W1mag            W1 band magnitude
 238-242 F5.3   mag     e_W1mag            W1 band magnitude error
 244-249 F6.3   mag       W2mag            W2 band magnitude
 251-255 F5.3   mag     e_W2mag            W2 band magnitude error
 257-262 F6.3   mag       W3mag            W3 band magnitude
 264-268 F5.3   mag     e_W3mag            W3 band magnitude error
 270-275 F6.3   mag       W4mag            W4 band magnitude
 277-281 F5.3   mag     e_W4mag            W4 band magnitude error
 283-298 A16    ---       GALEX            GALEX ID
 300-306 F7.4   mag       FUVmag           FUV magnitude
 308-313 F6.4   mag     e_FUVmag           FUV magnitude error
 315-321 F7.4   mag       NUVmag           NUV magnitude
 323-328 F6.4   mag     e_NUVmag           NUV magnitude error
 330-346 F17.14 mag       NUVexcess        NUV excess
 348-362 F15.13 mag     e_NUVexcess        NUV excess error
 364-370 F7.2   K         Teff             Temperature
 372-379 F8.4   K       e_Teff             Temperature error
 381-387 F7.5   [cm/s2]   logg             logg
 389-397 F9.7   [cm/s2] e_logg             logg error
 399-404 A6     ---       loggCalibration  logg calibration
 406-416 F11.8  [-]       [M/H]            Metallicity
 418-427 F10.8  [-]     e_[M/H]            Metallicity error
 429-436 F8.5   km/s      vsini            Projected rotational velocity
--------------------------------------------------------------------------------
141757732 South 5265913720637691648  1.77916198401 0.0251116336960 10.6391800 0.000250252383907 11.1501130 0.000938060374464 10.0000660 0.000718183907324 06053671-7313191  9.168 0.019  8.687 0.036  8.572 0.019 J060536.71-731319.0  8.506 0.023  8.572 0.020  8.469 0.020  8.515 0.175                                                                                  5029.47  94.4351 3.13311 0.0707274 RGB    -0.33879200 0.00820471          
142109390 South 5260414822463795584  4.45244960724 0.0275440183908  9.7114750 0.000310815681664 10.2398670 0.001888117855270  9.0738430 0.001580994294010 06373790-7630511  8.226 0.032  7.752 0.023  7.653 0.023 J063737.95-763051.5  7.584 0.031  7.668 0.020  7.603 0.016  7.409 0.085                                                                                  4910.42  87.1055 3.36697 0.0616708 RGB_MS  0.06001950 0.00639230          
176875114 South 5261077484377651072  7.73776697896 0.0217334218441  9.0004660 0.000276575992272  9.4198650 0.001746392036070  8.4638460 0.001743254839780 06435006-7534546  7.822 0.037  7.531 0.051  7.418 0.034 J064349.98-753455.1  7.332 0.037  7.404 0.020  7.356 0.017  7.403 0.093 J064349.9-753455                15.7586 0.0109  0.92317864516100 0.0801873344864 5367.46  99.7646 3.91554 0.0824779 MS      0.23479100 0.00659086          
 33834068 South 4629337341877891072  3.18146984134 0.0186598621222 10.3052090 0.000518688053554 10.7682640 0.001403274734120  9.7126940 0.000929493708372 04141759-7349237               8.570 0.033              J041417.57-734923.6  8.354 0.023  8.415 0.020  8.365 0.020  8.389 0.180 J041417.5-734923                16.9905 0.0164                                   5353.77 101.6520 3.78229 0.0887423 RGB_MS  0.00441335 0.00873235          
140580717 South 4652663618503614976  2.81744330414 0.0225826705104 11.0564110 0.000245464739454 11.5292320 0.001375360848590 10.4503950 0.000833054497873 04332946-7328193  9.722 0.024  9.306 0.026  9.167 0.021 J043329.42-732818.9  9.125 0.023  9.173 0.020  9.081 0.026  9.008 0.368                                                                                  5275.23 101.5880 3.68812 0.0735644 RGB_MS -0.24664200 0.00921041          
177282934 South 5265443473253050240  2.01857035878 0.0225502571822 11.3252320 0.000322827997035 11.6577510 0.001448055026090 10.8484490 0.000999024249520 06503952-7233241 10.305 0.027 10.013 0.027  9.969 0.028 J065039.56-723324.0  9.925 0.023  9.957 0.020  9.956 0.037              J065039.6-723324                16.6515 0.0158  0.03755864516130 0.0728222913614 6111.94 139.1740 4.03467 0.0753374 MS      0.13644100 0.01204960  4.38167 
142054159 South 5261820582439354752  2.33121200884 0.0245981214365 10.4134920 0.000214260517114 10.7639065 0.001267999299680  9.9302180 0.000992546396974 06311315-7421087  9.390 0.021  9.137 0.024  9.069 0.021 J063113.15-742108.5  9.012 0.023  9.046 0.020  8.915 0.023  8.831 0.221 J063113.1-742108                16.2468 0.0133  0.70325864516100 0.0693697894394 5913.15 118.4610 3.74127 0.0733163 MS      0.34511100 0.00799012  5.37811 
141335100 South 4648733895230302464  1.95121888950 0.0237534617429 10.6615100 0.000254571897972 11.3060270 0.000913491051573  9.9217630 0.000585074018328 05352866-7441095  8.966 0.025  8.383 0.026  8.239 0.021 J053528.68-744109.3  8.144 0.023  8.265 0.019  8.146 0.018  8.082 0.151 J053528.8-744110                20.7405 0.2084  1.41479864516000 0.2292398714300 4611.44  75.9663 2.91048 0.0518978 RGB     0.41661800 0.00495330          
 25117756 South 4665882290886654080  3.44328329504 0.0204540925983 10.4415160 0.000462603018625 10.9169710 0.001623183241690  9.8378830 0.001189881275930 04055417-7116095  9.079 0.024  8.683 0.018  8.614 0.022 J040554.25-711609.0  8.524 0.023  8.592 0.021  8.513 0.020  8.777 0.265 J040554.1-711609                17.4340 0.0288  0.70961864516100 0.0833088052762 5294.68  98.6365 3.83286 0.0867821 RGB_MS  0.10483800 0.00792251          
374858999 South 4758737795904101504  6.00111410027 0.0654845097148  9.0270740 0.000241732261398  9.4862340 0.002219125345840  8.4524790 0.002937593980690 05534764-6042482  7.754 0.024  7.309 0.031  7.196 0.023 J055347.55-604247.2  7.131 0.045  7.194 0.020  7.149 0.016  7.026 0.057 J055347.6-604248                16.0584 0.0143 -0.30446135483900 0.0853770315515                                                                           
350585437 South 4767590311911723520  4.32013774497 0.0258062041260  9.4116570 0.000322581315888  9.9024320 0.001693172507930  8.8065980 0.002293783479260 05483119-5458324  8.032 0.034  7.567 0.034  7.451 0.031 J054831.17-545833.0  7.350 0.034  7.454 0.020  7.414 0.016  7.376 0.090 J054831.1-545833                16.9042 0.0272  0.02505864516130 0.0930510640061                                                                           
350343922 South 4759989761689811584  4.54767207531 0.0256475044414  9.2117810 0.000199661043205  9.6964990 0.002313106727260  8.6116210 0.002914193582530 05374010-5847097  7.876 0.023  7.451 0.042  7.313 0.027 J053740.14-584710.0  7.227 0.045  7.293 0.020  7.240 0.017  7.197 0.065 J053740.1-584710                16.6534 0.0199  0.11673864516100 0.0865362062605 4981.56  91.3483 3.23083 0.0668079 RGB    -0.17127200 0.00738549          
350334038 South 4766215063383729792  4.84406830829 0.0233671578312  9.3697900 0.000433348868983  9.8096410 0.002079831637050  8.8084970 0.002727365671400 05355999-5643051  8.133 0.019  7.774 0.046  7.675 0.020 J053559.99-564304.9  7.596 0.031  7.670 0.020  7.609 0.016  7.514 0.077 J053559.9-564305 21.9556 0.4243 16.1082 0.0145  0.40233864516100 0.0776936160065                                                                           
350299541 South 4766171323436842368  3.91381876659 0.0238714365193  9.6211920 0.000347069842085 10.0970340 0.001776812401820  9.0258045 0.001540083524150 05355133-5716450  8.326 0.021  7.868 0.029  7.746 0.023 J053551.32-571644.7  7.688 0.028  7.765 0.020  7.701 0.017  7.653 0.084 J053551.2-571645                16.9954 0.0235 -0.16738135483900 0.0880043352182                                                                           
349059821 South 5285656654498168576  6.85791872774 0.0231334462776  8.9573170 0.000176275178864  9.4451060 0.000948152887296  8.3502440 0.001013592688620 07094059-6348380  7.587 0.019  7.066 0.026  6.998 0.021 J070940.66-634837.6  6.828 0.062  7.017 0.020  6.971 0.017  6.834 0.068                                                                                  4926.32  90.8965 3.39174 0.0682187 RGB_MS -0.30376200 0.00768810  1.77292 
349055915 South 5287097942445445888  3.63560617773 0.0416871354867  9.2846460 0.000315830479299  9.6592660 0.002001122176250  8.7926040 0.001896152213040 07093249-6132389  8.247 0.024  7.927 0.020  7.853 0.024 J070932.50-613238.9  7.783 0.028  7.860 0.020  7.824 0.017  7.809 0.099 J070932.5-613239 21.3869 0.3109 15.4875 0.0089  0.33067864516100 0.0741870652957 5586.81 107.4870 3.73883 0.0799979 RGB_MS  0.22271800 0.00996974  7.18555 
300444376 South 5268694900935127680  6.15779295557 0.0294422627656  8.8944600 0.000306074246341  9.3676480 0.001534889262550  8.3064130 0.002630884441820 07255470-6844135  7.569 0.019  7.145 0.029  7.039 0.023 J072554.72-684413.8  6.909 0.033  7.046 0.020  7.004 0.016  6.990 0.062                                                                                  5099.68  93.6885 3.52625 0.0663729 RGB_MS -0.03137350 0.00735761          
299899690 South 5268512691242626432  2.77988851427 0.0367431815485 10.2642565 0.000390748472222 10.7303100 0.001204902421770  9.6725830 0.001193625551550 07041732-6916062  8.896 0.024  8.403 0.018  8.378 0.031 J070417.31-691606.3  8.295 0.023  8.362 0.020  8.298 0.017  8.249 0.116                                                                                  5102.06  94.9410 3.49818 0.0686019 RGB_MS -0.15321200 0.00781306          
179369970 South 4651754906536212096  3.97846483157 0.0281185360046  9.5059670 0.000483891147840  9.9978700 0.001702607733450  8.8992160 0.001701590906020 05195624-7129071  8.183 0.024  7.700 0.027  7.589 0.031 J051956.21-712907.2  7.499 0.033  7.589 0.020  7.540 0.017  7.621 0.102                                                                                  5077.42  92.2107 3.55978 0.0645608 RGB_MS  0.05094550 0.00697842  4.47755 
167548586 South 5479792711035520768  4.96542485966 0.0249465464613  9.5234140 0.000260808688974 10.0336220 0.001340661625150  8.8984230 0.001526109756520 06432344-6124220  8.098 0.027  7.643 0.024  7.504 0.029 J064323.52-612422.4  7.414 0.033  7.550 0.020  7.473 0.018  7.333 0.085 J064323.4-612422                17.5406 0.0228  0.46077864516100 0.0903178263355 4925.24  87.6090 3.52443 0.0620359 RGB_MS  0.05230750 0.00645642          
167250269 South 5266469901718160384  3.26446983593 0.0252469023772  9.9046420 0.000582233951252 10.3789760 0.001433216562260  9.3168620 0.002974025746410 06314586-7150470  8.565 0.029  8.146 0.031  8.008 0.023 J063145.84-715047.0  7.952 0.026  8.009 0.020  7.948 0.017  7.896 0.113 J063145.8-715047                16.9786 0.0168 -0.18490135483900 0.0872987137423 5112.06  96.6250 3.35714 0.0713691 RGB    -0.29209200 0.00840368          
150393198 South 5481867012737804800  2.95316897876 0.0258430947819 10.0879450 0.000740468967771 10.6271860 0.000963857132587  9.4414450 0.001047109212040 06270118-6022467  8.593 0.024  8.111 0.034  7.964 0.023 J062701.21-602246.4  7.914 0.027  8.007 0.020  7.914 0.018  7.922 0.132                                                                                  4771.87  84.0280 3.07658 0.0611366 RGB    -0.04256350 0.00641796          
150273255 South 5481796025517994880  6.64889108908 0.0239576445631  9.2502090 0.000224809607377  9.7419370 0.001760483753700  8.6397650 0.002272064587220 06183021-6044198  7.871 0.023  7.451 0.036  7.303 0.023 J061830.19-604420.1  7.157 0.038  7.294 0.020  7.246 0.015  7.300 0.082                                                                                  5033.20  89.4530 3.79103 0.0876031 RGB_MS  0.20251800 0.00632545          
150166759 South 5481314989180622080  3.89994846684 0.0309705793218  9.5024080 0.000381582361619 10.0476470 0.001084769762610  8.8498910 0.002017968091950 06134995-6132203  8.040 0.021  7.511 0.034  7.401 0.029 J061349.98-613219.4  7.299 0.037  7.403 0.020  7.337 0.016  7.292 0.072                                                                                  4801.37  83.5929 3.16122 0.0592394 RGB     0.10473800 0.00601600          
150150095 South 5476606571156022656  3.41374519937 0.0259088780857  9.8497460 0.000260954627776 10.3509590 0.001710478111710  9.2411300 0.002924553153320 06115061-6502530  8.440 0.021  8.030 0.042  7.906 0.031 J061150.61-650252.9  7.833 0.028  7.938 0.020  7.854 0.017  7.736 0.073 J061150.6-650253                18.1094 0.0390  1.30917864516000 0.0906163452415 4986.67  86.7097 3.51649 0.0581690 RGB_MS  0.35421800 0.00573516          
150064238 South 5482044171548200960  3.70868970813 0.0603616271034  9.6292515 0.000574687097163 10.0645590 0.002269237270910  9.0752190 0.002022271804500 06061141-6126189  8.427 0.032  8.037 0.027  7.950 0.034 J060611.45-612618.5  7.867 0.027  7.931 0.020  7.864 0.017  7.784 0.086                                                                                  5260.35  98.1015 3.77784 0.0888687 RGB_MS  0.04552650 0.00792755          
150030411 South 5482092550059701120  5.58980215995 0.0203272953729  9.4552270 0.000200717259245  9.9959580 0.001453885522450  8.8077990 0.001812127286420 06034721-6109071  8.007 0.026  7.538 0.034  7.408 0.020 J060347.27-610906.5  7.303 0.037  7.405 0.020  7.339 0.016  7.265 0.068 J060347.2-610907                17.9858 0.0352  0.94517864516100 0.0942339176273 4857.43  84.0541 3.45228 0.0580671 RGB_MS  0.23460800 0.00574859          
 55760351 South 4665201517094647168  3.14213394949 0.0386278592852 10.1568300 0.000382348282459 10.6226950 0.000982143438522  9.5666430 0.001190809059360 05003687-6302414  8.832 0.019  8.449 0.038  8.361 0.026 J050036.86-630241.3  8.247 0.023  8.309 0.020  8.229 0.020  8.053 0.124 J050036.8-630241                17.1377 0.0311  0.59815864516100 0.0832069528913 5147.44  96.8774 3.40119 0.0703165 RGB_MS -0.20169200 0.00822764          
 55270123 South 4664440212671087360  3.90569621623 0.0296525448789  9.9275530 0.000295322314802 10.4134420 0.001626867583320  9.3231860 0.001565230234990 05051061-6301377  8.574 0.035  8.107 0.044  8.037 0.023 J050510.63-630137.1  7.930 0.026  8.021 0.020  7.948 0.017  7.890 0.101 J050510.5-630136                17.4077 0.0365  0.44239864516100 0.0940143154599 5051.11  92.9485 3.53556 0.0669801 RGB_MS -0.11303200 0.00744090          
381976956 South 4763861524384698496  2.16868406351 0.0201793560209  9.5681900 0.000233142018052 10.0491190 0.001303826295570  8.9631530 0.002073169402390 05101121-5735118  8.202 0.023  7.702 0.053  7.617 0.029 J051011.19-573512.0  7.532 0.027  7.590 0.020  7.544 0.017  7.569 0.084                                                                                  4991.31  95.5380 2.86228 0.0746136 RGB    -0.57712200 0.00904034          
293224419 South 5478618879292867200  3.82391009164 0.0271620518272  9.9770260 0.000404405291856 10.4458475 0.000928611971365  9.3908410 0.001691155801750 06333994-6042471  8.696 0.023  8.298 0.051  8.141 0.036 J063339.93-604246.7  8.092 0.023  8.164 0.020  8.097 0.018  8.164 0.136 J063339.8-604247                17.3627 0.0229  0.08891864516130 0.0867722342117                                                                           
279090824 South 5480223135477953920  6.26098166953 0.0231130978478  8.9142830 0.000239929606509  9.3315590 0.001422348308580  8.3720860 0.001605398158700 06513067-5942344  7.693 0.021  7.292 0.024  7.214 0.016 J065130.71-594234.1  7.102 0.045  7.222 0.020  7.197 0.016  7.204 0.080                                                                                  5290.93 101.9850 3.74605 0.0736049 RGB_MS -0.23338200 0.00926704          
300085625 South 5264003181740256384  5.39397408558 0.0226419955639  9.3969640 0.000208547790138  9.9518470 0.001301784814110  8.7337990 0.001597547367610 07104434-7146550  7.894 0.029  7.418 0.044  7.263 0.033 J071044.31-714654.4  7.186 0.033  7.282 0.020  7.215 0.016  7.203 0.061                                                                                  4772.81  82.4785 3.30941 0.0582181 RGB     0.14221800 0.00585772          
260368246 South 5482886118280285824  3.53983992798 0.0203881216370 10.1844000 0.000368031034980 10.6654760 0.001021075525360  9.5819400 0.001226769742440 06211188-5857341  8.829 0.023  8.413 0.049  8.264 0.033 J062111.91-585734.1  8.236 0.023  8.312 0.020  8.237 0.019  8.232 0.164 J062111.9-585734                17.8081 0.0437  0.29771864516100 0.0949956135036 5057.21  91.2836 3.64093 0.0636707 RGB_MS  0.08339150 0.00679042          
150391118 South 5477328950292982912  2.90290311156 0.0376431663056 10.4180460 0.000385897445373 10.7554350 0.001592255363750  9.9472200 0.001480111512640 06260474-6318219  9.431 0.023  9.167 0.027  9.056 0.022 J062604.71-631821.6  9.017 0.023  9.057 0.020  8.997 0.022  8.984 0.234                                                                                  5765.53 115.2680 4.12240 0.0802390 MS      0.12832100 0.00851734  7.38278 
350297922 South 4760208225202638720  4.15299532681 0.0195289529428  9.5757520 0.000246158393406 10.0376890 0.001980357407460  8.9966300 0.002383457854370 05344262-5818014  8.295 0.024  7.865 0.055  7.680 0.027 J053442.58-581801.8  7.632 0.031  7.694 0.020  7.648 0.017  7.637 0.087 J053442.5-581802                16.4572 0.0170 -1.03718135484000 0.0895126044707 5082.07  97.2047 3.36008 0.0738278 RGB    -0.44869200 0.00890382          
279614617 South 5480875699925768320  3.54899542501 0.0229680545328  9.6848730 0.001272251067850 10.1385150 0.005541623820290  9.1139200 0.005807402780820 07051230-5734137  8.440 0.021  8.033 0.046  7.884 0.023 J070512.31-573413.8  7.740 0.029  7.804 0.020  7.748 0.017  7.799 0.094                                                                                                                                                            
272356014 South 5263276950012639616  3.24768731484 0.0282110598009  9.9014220 0.000238042005866 10.3095665 0.001199526101040  9.3553090 0.001271639683350 07565885-7203108  8.704 0.021  8.323 0.044  8.223 0.040 J075658.87-720311.2  8.127 0.023  8.173 0.020  8.107 0.017  7.632 0.069                                                                                  5234.41 100.7430 3.54025 0.0738052 RGB_MS -0.29878200 0.00915313  7.68582 
350335258 South 4759817962998033664  1.92597573107 0.0379729543901 10.3519080 0.000480954319658 10.8813510 0.001523289283720  9.7051570 0.001729020902590 05360612-5951282  8.889 0.023  8.370 0.051  8.281 0.026 J053606.11-595127.7  8.166 0.023  8.241 0.020  8.141 0.018  8.148 0.144 J053606.1-595128                18.2440 0.0403  0.22813864516100 0.0960231081081                                                                           
149175396 South 4757881177564077696  4.66341043119 0.0187272160454  9.4629240 0.000690760731741  9.8468560 0.003103772134880  8.9544090 0.002787375386550 05261570-6141369  8.394 0.024  8.043 0.026  7.928 0.021 J052615.76-614136.9  7.909 0.025  7.958 0.020  7.914 0.018  7.976 0.132                                                                                                                                                            
220457103 South 4762330454442796288  2.83402102906 0.0190576471574 10.2096190 0.000238992323857 10.6554785 0.001509362571860  9.6356690 0.002017662910950 04571399-5858038  8.905 0.026  8.477 0.036  8.394 0.020 J045713.98-585803.4  8.333 0.023  8.394 0.020  8.328 0.020  8.324 0.114 J045713.9-585803                16.8670 0.0205 -0.15994135483900 0.0842748647510 5168.94  99.3773 3.41078 0.0741452 RGB_MS -0.37999200 0.00908846  1.76905 
374859230 South 4758876579183036672  7.19722231541 0.0259018738165  8.9063180 0.000248005089083  9.3413490 0.002360239483890  8.3530070 0.003477803957020 05535264-6005164  7.655 0.020  7.270 0.044  7.156 0.023 J055352.59-600516.7  7.115 0.049  7.162 0.020  7.131 0.016  7.110 0.067 J055352.5-600516                15.4588 0.0108 -0.19382135483900 0.0799859467844 5233.93 100.4600 3.77253 0.0732909 RGB_MS -0.27297200 0.00903825          
167342488 South 5280351923212632448  2.72305164199 0.0278800480771 10.6124980 0.000301643306068 11.1078600 0.001440199686470  9.9908380 0.000749272822447 06354632-6737232  9.218 0.021  8.743 0.033  8.598 0.020 J063546.31-673723.3  8.582 0.023  8.658 0.020  8.577 0.020  8.644 0.140 J063546.3-673723                18.3287 0.0461 -0.14048135483900 0.0988497184444 5017.64  91.5486 3.46448 0.0657229 RGB_MS -0.07448860 0.00717378          
150442152 South 5478311260852356224  2.89465332674 0.0243444795701 10.1280550 0.000217458601769 10.6481620 0.001350789329270  9.4883780 0.001003891883620 06314200-6141131  8.693 0.021  8.174 0.029  8.072 0.026 J063142.02-614112.8  8.005 0.024  8.094 0.020  8.001 0.017  8.340 0.129                                                                                  4918.14  87.1533 3.29515 0.0614677 RGB     0.07995640 0.00635060          
 55662550 South 4665185780334477184  3.54173120624 0.0403210024821  9.7956090 0.000408295143701 10.1766040 0.001054401587780  9.2881530 0.001050330157650 04571208-6307459  8.671 0.024  8.326 0.026  8.244 0.033 J045712.07-630745.9  8.114 0.023  8.156 0.020  8.149 0.018  8.130 0.115 J045712.0-630746                15.8635 0.0178 -0.05920135483870 0.0778089969615 5595.82 109.2580 3.85596 0.0831995 RGB_MS  0.09263650 0.01069110          
150430044 South 5478205325483163392  2.38956235199 0.0171562860945 10.6662240 0.000228707654336 11.2059400 0.000897188330736 10.0096580 0.000690058769370 06282242-6202130  9.169 0.021  8.667 0.046  8.586 0.020 J062822.42-620212.9  8.500 0.023  8.597 0.020  8.498 0.020  8.372 0.145                                                                                  4856.10  83.4124 3.31020 0.0569692 RGB_MS  0.30505800 0.00555028          
278731442 South 5496976604605115136  3.33012322985 0.0246002723291 10.0278450 0.000270259441598 10.5380020 0.001068896869790  9.3984690 0.001106765352900 06381424-5547112  8.601 0.020  8.097 0.038  8.028 0.034 J063814.25-554711.3  7.935 0.026  8.021 0.020  7.980 0.019  8.063 0.130                                                                                                                                                            
 41587424 South 5279558621278812672  1.98748407753 0.0244351529658 10.6279140 0.000246790754391 11.1426810 0.001108217997710  9.9904180 0.000781829701797 06154740-6936417  9.149 0.026  8.734 0.025  8.563 0.022 J061547.38-693641.1  8.513 0.023  8.585 0.020  8.528 0.019  8.499 0.150                                                                                  4947.55  89.3834 3.16374 0.0644666 RGB    -0.07038350 0.00692200          
 30533103 South 4655139134613720320  3.81957215122 0.0225680012529  9.8517120 0.000303005276644 10.3633260 0.001277047297320  9.2271900 0.001586902414710 04594309-7006390  8.454 0.023  7.976 0.026  7.917 0.023 J045943.11-700638.9  7.791 0.028  7.886 0.020  7.838 0.019  8.333 0.159                                                                                  5026.51  89.6378 3.56297 0.0618828 RGB_MS  0.16047800 0.00643205          
348839915 South 5484547484646684416  2.50186242071 0.1074813353860 10.1562650 0.000414384246378 10.6266090 0.001168520697990  9.5654440 0.001570675403440 06350210-5752088  8.819 0.024  8.381 0.031  8.348 0.025 J063502.07-575208.2  8.249 0.022  8.315 0.020  8.236 0.019  8.312 0.208                                                                                  5186.69 106.3930 3.87824 0.0882708 RGB_MS  0.06709240 0.00909486          
350742718 South 4764914890884065664  3.75051377362 0.0206907410195  9.8531885 0.000244026737780 10.2796540 0.001315966517550  9.2969490 0.001313876825860 05550793-5934159  8.592 0.021  8.154 0.029  8.100 0.018 J055507.97-593415.4  8.037 0.023  8.091 0.020  8.024 0.019  8.090 0.180 J055507.9-593415                16.0745 0.0149 -0.44260135483900 0.0804482455658 5205.89 102.3600 3.47929 0.0782743 RGB_MS -0.54762200 0.01009690          
279055252 South 5484065005200867840  3.09372808427 0.0213629069527 10.2580090 0.000364143994875 10.7523430 0.001339883215480  9.6451845 0.001117720574590 06492488-5734092  8.870 0.018  8.425 0.049  8.306 0.021 J064924.89-573409.3  8.243 0.023  8.328 0.020  8.221 0.017  7.913 0.127 J064924.9-573409                17.8561 0.0420  0.31507864516100 0.0930724765409                                                                           
149479510 South 4756923155042794496  2.83156367769 0.0216344795919 10.7843070 0.000336899253722 11.1185870 0.000903449379715 10.3130180 0.000514660209814 05414543-6209075  9.791 0.024  9.483 0.025  9.424 0.025 J054145.46-620907.2  9.337 0.023  9.373 0.020  9.341 0.026  9.220 0.298                                                                                                                                                            
382101770 South 4763385367130112768  3.19291418043 0.0241613304752 10.3716870 0.000559732993961 10.7908240 0.001101603329890  9.8176670 0.001109537098670 05204077-5704388  9.116 0.023  8.714 0.023  8.642 0.019 J052040.75-570439.3  8.611 0.024  8.652 0.020  8.590 0.022  8.303 0.223                                                                                  5257.41 102.0000 3.70693 0.0751574 RGB_MS -0.34457200 0.00951657          
382302322 South 4760180973633612416  3.22165281590 0.0220056205328 10.3903060 0.000476163960000 10.8818560 0.001026349782270  9.7785015 0.001269987317080 05324239-5825528  9.064 0.022  8.543 0.018  8.475 0.022 J053242.38-582552.1  8.390 0.023  8.457 0.020  8.383 0.019  8.621 0.246 J053242.3-582552                17.9631 0.0338 -0.03092135483870 0.0920794943326                                                                           
141284411 South 4650943260788519168  1.49031720713 0.0246042531544 10.8697850 0.001425070482920 11.4001465 0.005259361590990 10.2123750 0.003904777786860 05335161-7159370  9.379 0.023  8.831 0.025  8.720 0.021 J053351.64-715937.1  8.594 0.023  8.628 0.020  8.551 0.020  8.578 0.165                                                                                  4849.28  89.0188 3.02308 0.0677358 RGB    -0.35228200 0.00765237          
 25156036 South 4653821228149965952  3.19521102848 0.0256666267511 10.0909320 0.000409407243530 10.6877140 0.001102142038420  9.3969420 0.001643983031190 04134588-7142204  8.456 0.021  7.954 0.033  7.818 0.024 J041345.89-714220.8  7.701 0.031  7.830 0.020  7.757 0.019  7.793 0.128 J041345.8-714221                19.0554 0.0672  1.16173864516000 0.1112254788940 4803.28  82.6694 3.20518 0.0574878 RGB     0.21941800 0.00568786          
349477633 South 5291762719307888256  3.06619586450 0.0442138849793 10.0676450 0.000378739727862 10.5713570 0.000680148896242  9.4414180 0.000682007095386 07222718-6249499  8.642 0.020  8.167 0.021  8.062 0.026 J072227.15-624949.9  7.995 0.025  8.074 0.020  8.010 0.018  7.942 0.117                                                                                  5028.40  92.2075 3.35280 0.0665191 RGB    -0.10924200 0.00733682          
349374677 South 5292065188084717824  2.11331062561 0.0192389934134 10.7773075 0.000239061347412 11.3225970 0.000942948736149 10.1111890 0.001050838319330 07205625-6202583  9.264 0.023  8.718 0.036  8.601 0.019 J072056.21-620258.2  8.529 0.023  8.592 0.020  8.507 0.021  8.491 0.170                                                                                  4971.88  92.3436 2.98303 0.0691227 RGB    -0.30876200 0.00786130          
149391010 South 4759253088900368896  2.70510040783 0.0218893051742 11.0901750 0.000506364998708 11.5393090 0.001379887466750 10.5106480 0.000867384636446 05354059-6120181  9.797 0.024  9.362 0.024  9.305 0.021 J053540.61-612017.5  9.260 0.023  9.317 0.020  9.234 0.024  9.181 0.397                                                                                                                                                            
149502950 South 4756192289047182336  2.65130604259 0.0235770991975 10.5830460 0.000268260910463 11.0366510 0.000737001092336  9.9942665 0.000806057454974 05432310-6442573  9.299 0.024  8.845 0.026  8.770 0.023 J054323.10-644257.5  8.669 0.023  8.723 0.020  8.650 0.020  8.358 0.134 J054323.1-644257                17.3396 0.0305 -0.26782135483900 0.0877623811637                                                                           
350443250 South 4766517188563495424  3.45002955302 0.0384382869063 10.0570690 0.000391070147253 10.4929300 0.000902168768861  9.4921055 0.002283508372170 05413986-5704383  8.782 0.030  8.379 0.040  8.292 0.023 J054139.84-570437.7  8.230 0.022  8.287 0.020  8.229 0.019  7.997 0.113 J054139.8-570438                16.6542 0.0199 -0.03218135483870 0.0841687556261                                                                           
257720189 South 4761405176752376448  3.37742933897 0.0204852061687 10.2747070 0.000294402346023 10.7912740 0.001888868278310  9.6467850 0.001677506872600 05115115-5923352  8.837 0.020  8.366 0.046  8.253 0.020 J051151.17-592334.6  8.184 0.023  8.275 0.020  8.216 0.017  8.148 0.156 J051151.1-592335                18.2856 0.0422  0.57037864516100 0.0947470411101 4886.08  86.3175 3.43646 0.0611355 RGB_MS  0.06902250 0.00630273          
 31506424 South 4656749399420188928  4.43998404882 0.0223926520957  9.6949160 0.000305124772853 10.1370820 0.001771775132700  9.1191330 0.001709252390950 05555204-7154226  8.408 0.030  7.963 0.026  7.899 0.024 J055552.04-715421.7  7.803 0.028  7.846 0.020  7.792 0.018  7.776 0.093 J055552.0-715422                16.0910 0.0204 -0.41822135483900 0.0854473500925 5123.06  99.5726 3.47928 0.0766445 RGB_MS -0.54941200 0.00957475          
375089600 South 5478941448516741504  3.55219732031 0.0202885686487 10.2377630 0.000421728705574 10.7475490 0.000840672705370  9.6057200 0.000826117986384 06410732-6209438  8.815 0.023  8.339 0.047  8.233 0.027 J064107.32-620943.9  8.160 0.023  8.239 0.020  8.158 0.018  8.000 0.128                                                                                  4898.91  87.7828 3.37803 0.0633682 RGB_MS -0.05328150 0.00672583          
349374407 South 5292135836004207232  2.65331860067 0.0199291257401 10.3746090 0.000334867020174 10.8950190 0.001021937305180  9.7367350 0.001814471007770 07202053-6139141  8.921 0.035  8.415 0.038  8.299 0.026 J072020.50-613913.6  8.225 0.023  8.297 0.020  8.225 0.019  8.163 0.123                                                                                  5056.89  95.2923 3.19815 0.0712029 RGB    -0.33720200 0.00831912          
179232118 South 4658774631112824320  2.77658943142 0.0270198228576 11.0053540 0.000405148142082 11.4524190 0.001140469627750 10.4255150 0.001003855322080 05171830-6755213  9.723 0.021  9.314 0.024  9.186 0.021 J051718.27-675521.1  9.166 0.023  9.218 0.020  9.203 0.024  9.799 0.480                                                                                  5221.31  99.1138 3.71588 0.0713149 RGB_MS -0.18255200 0.00857812  3.60944 
349829627 South 5292376418594882048  5.39995196710 0.0248397305416  9.5857490 0.000298084543309 10.0694760 0.001508476848140  8.9856940 0.002454870672510 07344693-6114236  8.227 0.021  7.782 0.036  7.683 0.020 J073446.89-611424.0  7.577 0.032  7.695 0.020  7.659 0.017  7.631 0.089 J073446.8-611424                17.0386 0.0238  0.34777864516100 0.0858147422054 5130.42  93.8767 3.74430 0.0654773 RGB_MS  0.04971250 0.00721373          
271977529 South 5263412297319129344  3.82048864860 0.0617432746201 10.3689380 0.000200197985853 10.9291510 0.000952189729503  9.6966940 0.001156408017800 07374030-7209568  8.843 0.023  8.310 0.046  8.256 0.028 J073740.35-720957.1  8.143 0.022  8.222 0.020  8.155 0.017  8.264 0.117                                                                                  4841.16  84.6467 3.44618 0.0597274 RGB_MS  0.11274800 0.00606891          
350623126 South 4767919199031023872  5.38048555712 0.0322946574073  9.3215070 0.000285726523620  9.7617880 0.001653308084510  8.7616830 0.002257083845180 05503854-5444105  8.069 0.026  7.643 0.033  7.576 0.026 J055038.58-544409.2  7.469 0.031  7.545 0.020  7.519 0.016  7.445 0.074 J055038.5-544409                15.9927 0.0177 -0.01176135483870 0.0825135462218                                                                           
 30265037 South 4654724786193318784  3.72175872940 0.0621092142195 10.3643110 0.000333464917894 10.8865610 0.002860124881590  9.7277200 0.002295081163450 04560379-7036502  8.969 0.024  8.485 0.026  8.367 0.022 J045603.84-703650.6  8.293 0.024  8.362 0.020  8.297 0.020  8.085 0.124                                                                                  5042.96  90.6520 3.66515 0.0630803 RGB_MS  0.10449800 0.00666813          
167248795 South 5279078035915552896  2.41352050144 0.0217724917295 11.1531180 0.000333132451806 11.5122110 0.001256698486440 10.6571990 0.001017279704150 06302352-6946437 10.074 0.024  9.793 0.026  9.690 0.021 J063023.48-694643.4  9.682 0.233  9.722 0.020  9.678 0.026              J063023.5-694643                17.0594 0.0205  0.17917864516100 0.0758422883512 5785.72 115.1330 4.02677 0.0780768 MS      0.20593100 0.00815129          
350560959 South 4765161834322379520  3.17455386292 0.0284614245471 10.2159620 0.000341824062588 10.5861300 0.001387519912540  9.7198860 0.001452308903700 05460009-5910331  9.153 0.023  8.869 0.047  8.795 0.024 J054600.10-591033.2  8.723 0.022  8.768 0.019  8.719 0.022  8.569 0.197 J054600.0-591033                16.2544 0.0157  0.56453864516100 0.0727656403790                                                                           
300161002 South 5267214168009585280  3.38576481683 0.0197813967314 10.4432650 0.000387509062841 10.9952400 0.000749745614627  9.7793100 0.001005202245580 07171365-7036461  8.968 0.026  8.461 0.046  8.323 0.033 J071713.64-703645.6  8.249 0.023  8.334 0.020  8.248 0.019  8.147 0.117                                                                                                                                                            
358708829 South 4662942334232773888                                10.4480990 0.002487173080450 10.2196680 0.001302404699590  9.1396770 0.001697055842510 04494350-6557544  8.393 0.020  7.937 0.027  7.854 0.023 J044943.43-655754.1  7.763 0.029  7.850 0.020  7.803 0.019  7.828 0.141                                                                                  5206.07  96.1650 4.63882 0.0891384 MS      0.06497600 0.00712562  4.58554 
150441800 South 5478575654742312576  2.55662481483 0.0171732872030 10.6481660 0.000287620366541 11.1079520 0.000838317177845 10.0550220 0.000745524791789 06314782-6104104  9.328 0.024  8.847 0.024  8.757 0.025 J063147.78-610410.4  8.692 0.023  8.758 0.020  8.668 0.021  8.503 0.195 J063147.8-610410                17.3849 0.0216 -0.68664135483900 0.0877165124582 5106.98  98.1202 3.35486 0.0745038 RGB    -0.45863200 0.00907724          
260266656 South 5494583208309444864  3.57951220040 0.0253057370582 10.1978860 0.000382665600653 10.5930090 0.001163196962240  9.6709700 0.001364398398300 06160420-5852551  9.062 0.027  8.714 0.038  8.648 0.023 J061604.25-585255.6  8.560 0.023  8.600 0.020  8.526 0.021  8.472 0.223 J061604.2-585255                16.2842 0.0212  0.10517864516100 0.0788372156210 5416.80 106.2270 3.80148 0.0942405 RGB_MS -0.21892200 0.01026360          
260351032 South 5482924296246511232  2.55345548493 0.0195811588644 11.4730090 0.000238202683110 11.7715290 0.001100821515930 11.0317220 0.000933613061917 06190672-5906540 10.521 0.021 10.280 0.025 10.214 0.021 J061906.71-590654.0 10.160 0.022 10.209 0.020 10.161 0.041  9.384 0.483 J061906.8-590654                16.3981 0.0240 -0.13140135483900 0.0713566853917 6027.99 140.9790 4.17676 0.0795293 MS     -0.00480820 0.01306180  5.29395 
260416361 South 5496212959419606016  2.66073640789 0.0205746822285 11.0861810 0.000392863259059 11.5431160 0.000978728692711 10.4978550 0.000599213044570 06221798-5610539  9.791 0.026  9.434 0.026  9.283 0.023 J062217.99-561053.9  9.226 0.023  9.280 0.020  9.218 0.025  9.090 0.293 J062217.9-561054                17.9498 0.0467  0.06793864516130 0.0939762615896                                                                           
260267665 South 5496172758525760128  2.20042742991 0.0211024708345 10.6730950 0.000769242102448 11.1027330 0.002646287039980 10.1158780 0.001627292482000 06160519-5643342  9.459 0.022  9.063 0.024  8.994 0.023 J061605.19-564334.3  8.927 0.023  8.970 0.020  8.909 0.022  8.823 0.229 J061605.1-564334                17.1365 0.0324  0.03211864516130 0.0840754246885 5353.60 102.0990 3.69542 0.0710425 RGB_MS -0.03899550 0.00891081  5.07014 
370224333 South 4650958550877126272  2.50577519738 0.0204453769398 11.2366610 0.000307799311448 11.7051290 0.001326782983750 10.6424770 0.001133404412890 05431916-7209473  9.916 0.023  9.529 0.022  9.451 0.023 J054319.17-720946.9  9.385 0.023  9.450 0.020  9.369 0.023  9.442 0.287 J054319.3-720946                18.3975 0.0678  0.83611864516100 0.1032509420610 5293.40  95.7647 3.91451 0.0794273 MS      0.39170100 0.00574531          
150442748 South 5477446151360075648  3.16072734393 0.0410777805974 10.8993040 0.000301367275022 11.2577760 0.000845461541426 10.4041395 0.000631751627371 06314549-6245031  9.837 0.023  9.520 0.024  9.450 0.021 J063145.50-624503.1  9.422 0.023  9.473 0.019  9.399 0.027  8.655 0.216                                                                                  5579.01 107.4520 4.01461 0.0806536 MS      0.20300100 0.00733419  4.97508 
141624659 South 4650672402949409536  3.25353688792 0.0210787636856 11.3427970 0.000276634622137 11.6994490 0.001054980615950 10.8446250 0.000869187588129 05583056-7258107 10.267 0.022  9.945 0.025  9.901 0.023 J055830.51-725810.7  9.860 0.023  9.895 0.020  9.825 0.037              J055830.4-725811                16.9436 0.0289  0.05685864516130 0.0768804785602 5773.17 116.6810 4.18651 0.0825303 MS      0.03441200 0.00914961  2.28029 
149253409 South 4759470762138173056  2.82097972776 0.0308215578583 10.8803860 0.000291350511567 11.3252690 0.001738991749880 10.2997120 0.001163315333010 05312803-6052510  9.597 0.023  9.172 0.024  9.071 0.023 J053128.03-605250.5  9.026 0.023  9.077 0.020  8.993 0.023  9.026 0.292                                                                                                                                                            
177307515 South 5265512639406167552  2.59750792159 0.0211286390421 11.1953080 0.000291069770389 11.5264400 0.000966351997185 10.7240715 0.000711099097945 06511229-7208252 10.191 0.026  9.927 0.026  9.840 0.025 J065112.32-720825.4  9.579 0.098  9.747 0.020  9.722 0.034  9.360 0.415 J065112.3-720825                16.4813 0.0152 -0.17404135483900 0.0732383748549 5981.83 124.5260 4.10900 0.0787494 MS      0.08258700 0.01009140  5.46525 
260243143 South 5499157520278661376  1.97379806964 0.0382322400539 11.1664720 0.000449110469720 11.4520380 0.001223231807720 10.7432290 0.000870150473535 06151562-5524199 10.269 0.022 10.041 0.026  9.939 0.019 J061515.62-552420.2  9.901 0.022  9.942 0.020  9.907 0.035                                                                                               6134.71 132.2110 4.13174 0.0789757 MS     -0.00134830 0.01199640  6.07128 
149497522 South 4758604686276391168  5.74873270430 0.0229025372441  9.6978910 0.000317399034739 10.0787130 0.001614045945020  9.1950870 0.001190726673300 05420054-6046567  8.610 0.029  8.263 0.038  8.188 0.036 J054200.57-604656.6  8.142 0.022  8.194 0.020  8.143 0.018  8.173 0.121 J054200.5-604656                15.7455 0.0123 -0.06440135483870 0.0781383166618                                                                           
279571746 South 5480516052246877440  2.15716723358 0.0229216242344 10.5652610 0.000282839421304 11.0926190 0.000965323036554  9.9177600 0.000638727757820 07042452-5858288  9.126 0.025  8.599 0.024  8.498 0.025 J070424.51-585828.8  8.423 0.023  8.503 0.020  8.422 0.020  8.421 0.184                                                                                  4944.86  88.5794 3.18823 0.0630750 RGB     0.00901865 0.00665097          
167795728 South 5287038053421158784  3.06401434924 0.0260941249639 11.2293620 0.000338561531859 11.7628770 0.001292278694300 10.5755625 0.001140267017780 06570413-6157384  9.781 0.022  9.366 0.027  9.203 0.019 J065704.13-615738.1  9.124 0.023  9.205 0.020  9.139 0.024  9.152 0.372                                                                                  4921.85  85.1093 3.71250 0.0857934 RGB_MS  0.32380800 0.00564610          
 38602419 South 4676447876075900928  8.87627348127 0.0264782282128  8.2592490 0.000296151284984  8.7019205 0.000824874007331  7.6917430 0.000955080186721 04171740-6305459  6.988 0.020  6.570 0.047  6.481 0.024 J041717.25-630547.0  6.412 0.090  6.367 0.025  6.435 0.015  6.336 0.048                                                                                                                                                            
382067256 South 4769660035175287040  5.32827422919 0.0221241668143  8.9228340 0.000346451046084  9.4292690 0.003402695686960  8.2786280 0.006682237222870 05180448-5542259  7.374 0.021  6.928 0.033  6.826 0.042 J051804.50-554225.6  6.740 0.071  6.782 0.020  6.759 0.015  6.742 0.056                                                                                                                                                            
350582771 South 4765123042178957312  3.18163743345 0.0290888473968  9.9615080 0.000294458087308 10.3409900 0.001312330407580  9.4529880 0.002700413446730 05480330-5903157  8.854 0.026  8.548 0.059  8.467 0.021 J054803.31-590315.1  8.383 0.023  8.435 0.020  8.380 0.020  8.483 0.232 J054803.3-590315                15.8675 0.0135  0.17619864516100 0.0751116647985                                                                           
349973705 South 5288536962649415680  7.52886784764 0.0458350073800  8.1759070 0.000266206784233  8.6244320 0.000651301625699  7.6077824 0.001384821665960 07381553-6334252  6.877 0.021  6.489 0.042  6.369 0.018 J073815.65-633425.8  6.295 0.094  6.233 0.025  6.323 0.015  6.273 0.047                                                                                                                                                            
300088321 South 5281038465146828928 21.10656813640 0.0225255827042  7.1422715 0.000249623593595  7.5463004 0.002258733185960  6.6367330 0.003550109700350 07121764-6746578  6.045 0.020  5.700 0.029  5.606 0.027 J071217.99-674659.8  5.600 0.148  5.481 0.050  5.587 0.015  5.514 0.031                                                                                                                                                            
293271686 South 5477471543206508544  5.84225359245 0.0284333293240  8.6027600 0.000285635456040  9.0856630 0.001223913787780  8.0037950 0.001743048210930 06351399-6230097  7.233 0.019  6.775 0.027  6.652 0.018 J063514.00-623009.8  6.620 0.076  6.643 0.022  6.653 0.015  6.592 0.050                                                                                                                                                            
260655847 South 5497773372578215296 13.02350021210 0.0250525222557  7.7182970 0.000263738985831  8.1307370 0.001947169420790  7.1919310 0.003150718720720 06323432-5538548  6.556 0.019  6.228 0.029  6.105 0.020 J063234.47-553855.6  6.104 0.112  5.997 0.036  6.096 0.014  6.066 0.038                                                                                                                                                            
260297096 South 5494977417588075520  7.01389981518 0.0242315374857  8.4338660 0.000881880259663  8.9572100 0.003226491695350  7.8089724 0.003557912761940 06173820-5831325  7.024 0.026  6.589 0.042  6.453 0.026 J061738.32-583132.6  6.412 0.085  6.419 0.024  6.400 0.016  6.277 0.050 J061738.2-583133 21.4537 0.4190 16.2799 0.0211  0.51235864516100 0.0881636918342                                                                           
260079513 South 5499405872467200768  8.42461037420 0.0734252712673  8.6246840 0.000251362298016  9.1325190 0.001592981727360  8.0103780 0.004109491070180 06081709-5514203  7.239 0.024  6.786 0.047  6.641 0.023 J060817.10-551419.3  6.588 0.076  6.622 0.023  6.616 0.015  6.589 0.047                                                                                                                                                            
260078030 South 5499229332131673984 11.06495467080 0.1594951567620  7.8858390 0.000300639398544  8.2939670 0.001638370825780  7.3571725 0.002057822734490 06073482-5542199  6.689 0.023  6.296 0.029  6.220 0.021 J060734.71-554220.1  6.130 0.100  6.083 0.026  6.168 0.015  6.136 0.043                                                                                                                                                            
177241155 South 5260867374577235968  3.66778211166 0.0238857798748  9.5038390 0.000208400537389 10.0327630 0.001435611249160  8.8623070 0.001361805620830 06444672-7555325  8.014 0.026  7.534 0.034  7.396 0.026 J064446.69-755532.6  7.341 0.035  7.425 0.020  7.362 0.016  7.312 0.079 J064446.7-755532                17.3400 0.0226  0.09553864516130 0.0914809665754                                                                           
150062447 South 5481009909064198016 11.03277023190 0.0274405753954  8.2625840 0.000326499139137  8.7434620 0.002124190836840  7.6681090 0.002403258499860 06051537-6217381  6.932 0.021  6.534 0.038  6.379 0.021 J060515.37-621737.5  6.356 0.090  6.340 0.026  6.366 0.015  6.310 0.037 J060515.3-621737 22.1757 0.3869 15.6351 0.0117  0.14603864516100 0.0838577667192                                                                           
149933986 South 4756403055985163520  2.98488452972 0.0220965985479  9.5829800 0.000794286461972  9.9698190 0.002796860758160  9.0644700 0.001721574755820 05585877-6422507  8.433 0.018  8.131 0.044  8.027 0.024 J055858.75-642250.5  7.961 0.025  8.008 0.020  7.963 0.017  7.998 0.095 J055858.6-642251 21.7049 0.3563 15.3872 0.0116 -0.07994135483870 0.0736180263454                                                                           
149390710 South 4757711199938253824  9.42738034222 0.0252822117627  8.0654290 0.000288789541032  8.5520210 0.001426576623320  7.4618697 0.001716298782400 05353755-6203077  6.709 0.020  6.213 0.038  6.122 0.018 J053537.59-620308.1  6.120 0.046  6.059 0.036  6.088 0.015  6.040 0.033 J053537.5-620308                15.5701 0.0152 -0.04820135483870 0.0863758721263                                                                           
149120726 South 4757436661331556992 14.69717675040 0.0385393164660  7.7022500 0.000734483180504  7.8163757 0.010643213701700  7.1767454 0.009101844866850 05234596-6234545  6.716 0.024  6.492 0.029  6.424 0.024 J052345.98-623455.0  6.368 0.078  6.349 0.024  6.424 0.014  6.379 0.036                                                                                                                                                            
141626634 South 4649969333982277248  7.36906847332 0.0284950919998  8.1843820 0.000301027418220  8.6299490 0.001469851717140  7.6289610 0.002302911442010 05585398-7509339  6.954 0.029  6.543 0.042  6.446 0.027 J055854.00-750932.2  6.451 0.084  6.413 0.025  6.430 0.015  6.427 0.050 J055854.0-750933 20.8928 0.3833 15.0134 0.0119 -0.03146135483870 0.0834101776905                                                                           
141810080 South 5264749303461634816 97.89834825930 0.0718887583445  4.8503428 0.002210149208680  5.2782836 0.002396198755020  4.3900050 0.002309931262320 06101448-7445107  3.951 0.232  3.508 0.228  3.446 0.200 J061014.77-744513.1  3.422 0.439  3.086 0.305  3.421 0.011  3.386 0.020                                                                                                                                                            
167754452 South 5479547833476838912  2.64621865494 0.0197207661837 10.8846880 0.000378888182980 11.1773720 0.001444396999830 10.4495600 0.000756454099814 06562553-6033565  9.922 0.023  9.696 0.026  9.627 0.023 J065625.51-603356.2  9.570 0.023  9.591 0.020  9.583 0.030                                                                                                                                                                         
177241128 South 5260854489675354752  3.31048465497 0.0212063910450 10.4502100 0.000451192837949 10.9363250 0.000669535599997  9.8406970 0.000658056667768 06450246-7559112  9.108 0.021  8.648 0.038  8.534 0.021 J064502.49-755911.2  8.484 0.023  8.551 0.021  8.462 0.019  8.598 0.215 J064502.5-755911                17.7303 0.0268 -0.15232135483900 0.0885667761877                                                                           
149125377 South 4661117930909246208  6.61874879278 0.0219704554040  9.0857530 0.000301277976233  9.4457960 0.001704682311810  8.6082580 0.002421907153760 05245022-6422072  8.068 0.027  7.803 0.021  7.701 0.024 J052450.23-642207.1  7.641 0.028  7.721 0.019  7.687 0.017  7.684 0.075 J052450.0-642205                15.0531 0.0130  0.35499864516100 0.0741515224330                                                                           
 41085704 South 5283933032598573056  1.78071437096 0.0268516256886 10.9901590 0.000430349959319 11.2993500 0.001184068147200 10.5468510 0.000732961974932 06031389-6711556 10.067 0.022  9.810 0.024  9.776 0.025 J060313.88-671155.5  9.707 0.022  9.746 0.017  9.719 0.028  9.595 0.408                                                                                                                                                            
150104808 South 5477571598767630336  5.19112323099 0.0231650896377  9.6485530 0.000417879003173 10.0429800 0.001735019484700  9.1319090 0.001975854691790 06090730-6357392  8.555 0.020  8.242 0.026  8.134 0.026 J060907.23-635738.6  8.073 0.023  8.119 0.020  8.062 0.017  7.972 0.101 J060907.2-635739 21.3482 0.3296 15.6614 0.0131 -0.08314135483870 0.0753347677720                                                                           
382159212 South 4769565412752201984  6.46143499519 0.0257685032200  9.0520310 0.000364660685918  9.4970080 0.001512286492230  8.4830570 0.002217114013310 05233819-5535268  7.773 0.021  7.357 0.046  7.256 0.020 J052338.18-553526.5  7.173 0.047  7.236 0.020  7.230 0.016  7.199 0.068                                                                                                                                                            
231074032 South 4656546646895264512 19.26375788410 0.0271221687997  7.5043200 0.000250520331420  7.8804474 0.001290775920350  7.0207010 0.002829745766360 04301120-6752392  6.482 0.026  6.162 0.034  6.112 0.021                                                                                                                                                                                                                                    
350434130 South 4766717780715825024  2.73472540522 0.0250612903883 10.5309140 0.000431808630049 10.9847100 0.000848278116495  9.9445750 0.000925264999815 05401069-5559329  9.224 0.023  8.767 0.040  8.719 0.024 J054010.71-555932.7  8.616 0.023  8.676 0.020  8.630 0.020  8.406 0.176 J054010.7-555933                17.4140 0.0274  0.13021864516100 0.0849890631546                                                                           
 41333410 South 5283118672442349312  1.77084011786 0.0235760888072 11.3790010 0.000362673642112 11.6109720 0.001743282683160 11.0175110 0.001095538304250 06091932-6740464 10.602 0.024 10.420 0.029 10.337 0.023 J060919.34-674046.4 10.257 0.023 10.282 0.020 10.242 0.036                                                                                                                                                                         
141911201 South 5261378574469674112  2.13420532509 0.0180169523394 11.3667345 0.000246532724938 11.6588690 0.001612546981580 10.9248310 0.000744968785396 06183149-7600181 10.398 0.022 10.141 0.024 10.100 0.021 J061831.45-760018.2 10.027 0.022 10.063 0.020 10.039 0.043              J061831.3-760018 21.3726 0.4168 15.5424 0.0145 -0.77086135483900 0.0685070703704                                                                           
364424104 South 4628064519730224896  6.57921806541 0.0245989730947  9.5161900 0.000222418316259 10.0269020 0.001499302120420  8.8886040 0.001292100710180 04383236-7613044  8.132 0.030  7.681 0.027  7.602 0.034 J043832.58-761304.0  7.443 0.033  7.556 0.020  7.508 0.017  7.332 0.080 J043832.5-761304                17.3199 0.0170  0.86911864516100 0.0859978676654                                                                           
 55455221 South 4677620333427395968  3.14830735065 0.0196799335929 10.3260640 0.000357075512100 10.7528120 0.000959939412443  9.7752285 0.001804118783250 04430886-6052547  9.146 0.024  8.764 0.023  8.673 0.022 J044308.88-605254.3  8.638 0.023  8.699 0.020  8.616 0.023  8.247 0.189                                                                                                                                                            
270557049 South 5212046206445739648  1.63716238142 0.2989679599710 11.2056250 0.000277299058148 11.5371550 0.001626797007760 10.7071620 0.001573390632180 06393871-7802145 10.078 0.029  9.816 0.031  9.714 0.026 J063938.65-780214.6  9.549 0.023  9.563 0.020  9.547 0.030              J063938.6-780214 20.8274 0.3219 15.8764 0.0172 -0.80062135483900 0.0755656455850                                                                           
350294658 South 4760214749257006336  2.01125309647 0.0221923755299 11.9051430 0.000220382097100 12.1275030 0.001152121240330 11.5426610 0.001113684823750 05334102-5807281 11.122 0.024 10.923 0.022 10.884 0.022 J053341.06-580727.9 10.865 0.023 10.878 0.021 10.765 0.057              J053340.9-580727 19.4723 0.1148 15.3914 0.0102 -1.02426135484000 0.0647603965530                                                                           
441743003 North 1652148132065326720 12.63815834190 0.0445959193022  8.0097810 0.000254576218502  8.5164720 0.001058295413520  7.4000096 0.001621901101070 17205410+7300497  6.634 0.023  6.204 0.017  6.092 0.018 J172054.17+730052.3  6.007 0.092  6.025 0.040  6.055 0.014  6.032 0.043 J172054.0+730051                15.7792 0.0152  0.73944051612900 0.0847400748398 4998.84  92.5452 3.56218 0.0620795 RGB_MS  0.08201650 0.00700726  7.15797 
356111938 North 1434790003401038976  3.80937225591 0.0241946281980 10.1975030 0.000320751714427 10.7255030 0.001434412858890  9.5539690 0.001202359547580 17304647+5911018  8.762 0.026  8.285 0.030  8.150 0.022 J173046.42+591102.2  8.093 0.023  8.175 0.019  8.088 0.017  8.326 0.206 J173046.3+591102                18.5392 0.0616  0.64624051612900 0.1080498082870 4881.44  85.4848 3.37278 0.0597847 RGB_MS  0.14847800 0.00605099          
233683095 North 1434394252231024512  3.09863489987 0.0258894846048 10.2025820 0.000255900829239 10.7082250 0.000767686152935  9.5743810 0.001668862875870 17225301+6019033  8.745 0.027  8.268 0.023  8.184 0.018 J172252.99+601903.9  8.129 0.023  8.200 0.020  8.142 0.019  7.983 0.134                                                                                  4891.64  88.0670 3.26204 0.0641868 RGB    -0.10863200 0.00689137          
233062474 North 2159288112211894912  2.31405299505 0.0216769279732 10.5969110 0.000316384679838 11.0971890 0.001520140177640  9.9722870 0.001174277357180 18002450+6155239  9.161 0.023  8.701 0.021  8.591 0.016 J180024.51+615523.9  8.543 0.023  8.621 0.019  8.543 0.020  8.624 0.195 J180024.5+615523                18.5916 0.0508  0.73476051612900 0.0991870061989 4956.33  88.7297 3.33427 0.0629103 RGB     0.03005550 0.00661730          
233528550 North 2156601936584729344  2.35829811849 0.0224630851999 10.9203810 0.000395859903212 11.3374910 0.001269439609040 10.3605480 0.000609498751818 18412558+6106407  9.677 0.023  9.275 0.023  9.198 0.017 J184125.56+610640.6  9.161 0.022  9.212 0.019  9.120 0.023  8.740 0.209                                                                                  5298.83 101.8540 3.75418 0.0730059 RGB_MS -0.19495200 0.00915824          
233683106 North 1434393942993378560  2.71921535040 0.0214500379230 11.0931830 0.000430237878761 11.4194760 0.001044173239300 10.6295450 0.001013925983960 17224713+6017065 10.094 0.023  9.814 0.021  9.762 0.018 J172247.13+601706.5  9.731 0.023  9.774 0.021  9.776 0.037                                                                                               5875.24 120.0530 4.13077 0.0798401 MS      0.09064100 0.00934661  4.32554 
198383789 North 1434135351602358144  4.88417371562 0.0223008176286  9.4857010 0.000271657697293 10.0061340 0.001451652648390  8.8532380 0.002217358552640 17104996+5830173  8.023 0.026  7.551 0.021  7.430 0.020 J171049.95+583017.3  7.387 0.029  7.454 0.020  7.398 0.017  7.362 0.073 J171049.9+583017                17.3377 0.0222  0.38058051612900 0.0903087286567 4956.42  90.1324 3.41295 0.0655225 RGB_MS -0.12279200 0.00712953          
236777782 North 2156147494686675840  3.10427472738 0.0228912398925 10.4117490 0.000249360525724 10.9296980 0.000950543385216  9.7724240 0.000816770908997 18512657+5941275  8.978 0.026  8.468 0.020  8.404 0.020 J185126.52+594127.3  8.328 0.023  8.407 0.020  8.310 0.020  8.132 0.123                                                                                  4873.82  84.9015 3.34502 0.0590056 RGB_MS  0.19034800 0.00591073          
356112006 North 1435559283583359616  2.11855811566 0.0237001467270 11.9992420 0.000199903093018 12.4299230 0.001471903716350 11.4309140 0.000886974678833 17301063+5925362 10.742 0.023 10.356 0.030 10.286 0.024 J173010.59+592536.4 10.222 0.022 10.285 0.020 10.194 0.045              J173010.6+592536                18.8217 0.0703  0.56490051612900 0.1048582567210 5264.82 103.5650 3.89110 0.0917160 RGB_MS -0.07125150 0.00907354  2.18147 
219772712 North 1435643984634510208  2.05080931749 0.0265446714528 11.0246480 0.000431229034913 11.5718030 0.002405496759450 10.3615230 0.001371142006000 17325204+6008193  9.519 0.022  8.990 0.021  8.876 0.018 J173252.07+600819.0  8.823 0.023  8.912 0.020  8.803 0.024  9.092 0.332                                                                                  4753.23  82.8360 3.16110 0.0595851 RGB     0.03585550 0.00614403          
224605278 North 1433784053341478528  2.52476631474 0.0233027652786 10.5640630 0.000261574011740 11.0762570 0.000850000770949  9.9287615 0.001276059190820 17023637+5807464  9.123 0.021  8.649 0.026  8.527 0.019 J170236.37+580746.2  8.458 0.023  8.537 0.020  8.466 0.019  8.332 0.113 J170236.3+580746                18.5089 0.0494  0.42070051612900 0.0995101682079 4933.96  88.8507 3.23123 0.0640031 RGB    -0.05652550 0.00683458          
233541069 North 2156568294105029888  2.17207759467 0.0222713345333 11.2732990 0.000306169872687 11.7232960 0.001326954502570 10.6934410 0.000954091506337 18450897+6112400  9.997 0.020  9.645 0.023  9.537 0.019 J184508.97+611240.0  9.499 0.023  9.571 0.019  9.499 0.030  9.334 0.419                                                                                  5276.00  95.0693 3.86239 0.0792872 MS      0.40586100 0.00565793          
269595513 North 2250929829405238272  2.74161050704 0.0429715971423 10.3779440 0.000398668871802 10.9044930 0.001236680166030  9.7279620 0.001285317075060 20031307+6941403  8.891 0.021  8.402 0.023  8.342 0.020 J200313.06+694140.4  8.251 0.023  8.318 0.020  8.252 0.019  8.173 0.108 J200313.1+694140                18.1051 0.0393  0.73582051612900 0.0921005182535 5054.28  93.6774 3.30431 0.0682203 RGB    -0.17890200 0.00769509          
360019958 North 2250846919358074624  2.38541636761 0.0221275219289 10.7012560 0.000237331377804 11.3180300 0.001298744382060  9.9811740 0.000643538127590 20011185+6915242  9.010 0.021  8.469 0.018  8.382 0.018 J200111.86+691524.2  8.307 0.023  8.387 0.020  8.304 0.019  8.395 0.127 J200111.7+691524                19.4807 0.0876  1.17398051613000 0.1245181005520 4866.50  85.9794 3.12167 0.0612444 RGB     0.04321450 0.00633640          
224607600 North 1433388989365603072  2.62378163573 0.0249540728004 11.0154890 0.000413368080105 11.3818445 0.000808180753867 10.5144480 0.000651928519820 17030545+5703420  9.922 0.023  9.613 0.021  9.520 0.016 J170305.47+570342.3  9.510 0.023  9.552 0.021  9.508 0.025  9.549 0.327 J170305.4+570342                17.1157 0.0346  0.23834051612900 0.0820020652768 5719.94 111.6870 3.97341 0.0768914 MS      0.28709100 0.00741054          
233074669 North 2161565028993880704  2.45732104174 0.1042371979630 11.3585360 0.000361075406243 11.6578550 0.001582672332030 10.9209390 0.000921268605533 18040707+6523553 10.422 0.022 10.205 0.022 10.131 0.018 J180407.08+652355.2 10.092 0.023 10.128 0.020 10.085 0.034              J180407.1+652354                16.2569 0.0164  0.02950051612900 0.0689905081782 5939.07 130.4140 4.29628 0.0815631 MS     -0.02545900 0.01147700  6.52875 
233534232 North 2156392372244625664  2.42226003502 0.0191596464037 11.4553530 0.000203378689340 11.9606650 0.001341437791560 10.8241860 0.000957766382964 18432615+6004379 10.041 0.025  9.560 0.023  9.455 0.019 J184326.12+600437.8  9.419 0.023  9.488 0.020  9.403 0.025  9.552 0.467                                                                                  4958.67  89.0516 3.59525 0.0634142 RGB_MS  0.00234385 0.00671446          
198361395 North 1437510336903446400  1.97529012245 0.0240824164131 10.4967170 0.000536577728002 11.0257810 0.001613385693590  9.8543520 0.001743966454180 17070823+5953037  9.011 0.032  8.478 0.031  8.386 0.014 J170708.22+595303.7  8.344 0.023  8.420 0.020  8.350 0.019  8.359 0.150 J170708.2+595304                18.6016 0.0399  0.32496051612900 0.0998547918729 4839.15  87.0843 3.02205 0.0643769 RGB    -0.17100200 0.00697497          
229670355 North 1704896171615862016  1.74345073710 0.0191332675844 10.7704050 0.000491034816539 11.1892110 0.001785467263190 10.2150590 0.001078319775230 16463178+7611262  9.579 0.020  9.214 0.017  9.129 0.021 J164631.78+761126.5  9.064 0.023  9.113 0.020  9.032 0.024  9.218 0.318 J164631.7+761126                17.0844 0.0161  0.05276051612900 0.0782529232185 5363.68 101.4960 3.68861 0.0695283 RGB_MS  0.05183350 0.00861512  7.12623 
417699845 North 2251627641334180864  2.42762943718 0.0201806223229 10.7088740 0.000214660438220 11.2895370 0.001632755910060 10.0029060 0.002211342975870 19573580+7106397  9.032 0.024  8.532 0.034  8.499 0.022 J195735.77+710639.5  8.374 0.023  8.429 0.020  8.377 0.018  8.426 0.121 J195735.7+710639                18.2674 0.0432  0.92288051612900 0.0936260987565 5082.90  95.3630 3.26175 0.0702144 RGB    -0.25925200 0.00812998          
233579606 North 2156265687890518784  2.37084768906 0.0230900387165 11.2051450 0.000431235353484 11.5596860 0.001944439868820 10.7152330 0.000866075810503 18505827+6007281 10.150 0.022  9.861 0.019  9.802 0.015 J185058.26+600728.1  9.756 0.023  9.806 0.020  9.750 0.031  9.389 0.396                                                                                  5635.20 109.6970 3.82899 0.0804127 RGB_MS  0.18249800 0.01073900  5.68264 
366490487 North 2248409469581649920  2.55731691085 0.0418817824714 11.2494930 0.000313280605265 11.6406560 0.002356112573930 10.7215830 0.000797154788669 19591743+6731311 10.099 0.026  9.716 0.030  9.705 0.021 J195917.40+673131.5  9.655 0.023  9.713 0.020  9.654 0.030              J195917.3+673130                17.5953 0.0346  0.62382051612900 0.0824369174737 5441.10 102.8260 3.96562 0.0829409 MS      0.18086100 0.00703524  3.66682 
256298245 North 2266437886864489600  1.86183410372 0.0189180478993 11.4433500 0.000257962299736 11.7916600 0.001469418737320 10.9568260 0.000511049444269 18261880+7059501 10.427 0.022 10.127 0.021 10.051 0.018 J182618.81+705950.1 10.019 0.022 10.072 0.020 10.017 0.031  9.845 0.472                                                                                  5670.39 113.3960 3.94410 0.0783346 MS      0.24266100 0.00779237  5.53019 
267542728 North 2289310550517533696  2.07470900604 0.0255577829198 10.9407420 0.000404405653278 11.5725410 0.001341642291230 10.2060620 0.001064001450800 19180818+7512075  9.246 0.021  8.749 0.034  8.558 0.020 J191808.15+751207.5  8.462 0.024  8.553 0.021  8.455 0.021  8.567 0.264 J191808.1+751207                20.3141 0.1092  1.14978051613000 0.1430898929640 4707.19  78.8842 3.03474 0.0539799 RGB     0.36225800 0.00516909          
219815833 North 1435374737428804864  1.56965010836 0.0206915162295 11.5059500 0.000227711576240 11.9926440 0.001241543414520 10.8852840 0.000786778071350 17493440+6058019 10.117 0.020  9.623 0.018  9.581 0.019 J174934.39+605801.9  9.489 0.023  9.559 0.020  9.454 0.028  9.129 0.317 J174934.3+605801                18.9907 0.0584  0.53010051612900 0.1008290110710 5026.69  92.0700 3.37724 0.0663309 RGB_MS -0.10026200 0.00729839          
332503809 North 1421765875854108800  2.62630059046 0.0471194022606 10.9128140 0.000250738246356 11.4130050 0.000999569430406 10.2848970 0.000547138004730 17482971+5705092  9.493 0.022  8.973 0.028  8.892 0.023 J174829.71+570509.3  8.850 0.023  8.919 0.020  8.833 0.024  8.686 0.235 J174829.7+570509                18.5904 0.0487  0.08040051612900 0.0996675043266 4889.18  89.3500 3.37217 0.0667440 RGB    -0.25788200 0.00740821          
307957312 North 1632225462407016320  1.72358771612 0.0886564500488 12.2605220 0.000258794669783 12.6282840 0.000563183190216 11.7344160 0.000407780313200 17074394+6455261 11.134 0.024 10.708 0.027 10.687 0.023 J170743.89+645526.5 10.659 0.023 10.702 0.020 10.636 0.041                                                                                               5518.66 113.5460 4.46191 0.0866395 MS     -0.01451600 0.00911634 41.57190 
229797200 North 2262461777940346240  1.52624269000 0.0605084578435 12.0089840 0.000181558461724 12.2713620 0.001292362198910 11.6044220 0.001423842518300 18591540+7013113 11.139 0.020 10.904 0.018 10.873 0.017 J185915.39+701311.4 10.842 0.022 10.867 0.020 10.814 0.046              J185915.4+701310 21.4672 0.3491 16.1632 0.0159 -0.52219948387100 0.0667300607599 6251.74 176.9940 4.19293 0.0763219 MS     -0.03229700 0.02030160 16.59590 
198242676 North 1624551077402644608  6.51064557630 0.0230232225967  9.5223200 0.000271962090788  9.8233190 0.001781883365400  9.1005930 0.002553185786940 16390406+6042070  8.610 0.020  8.347 0.018  8.295 0.019 J163904.10+604206.5  8.266 0.109  8.301 0.049  8.280 0.038  8.226 0.226                                                                                  6068.34 128.9750 4.30061 0.0791705 MS      0.02321000 0.01120450  6.14002 
230111524 North 1649996697047651712  9.47517923906 0.0356717308282  7.9100630 0.000347480859756  8.4393380 0.001639248004790  7.2792683 0.002862778939060 16330736+7037006  6.452 0.020  5.990 0.016  5.873 0.026 J163307.22+703700.7  5.822 0.127  5.809 0.041  5.851 0.015  5.802 0.035 J163307.3+703700                16.2144 0.0210  0.97332051612900 0.0875780766755                                                                           
233052719 North 1436561046051723648 12.37994037980 0.0650475552755  7.5682607 0.000253472189725  7.9272137 0.001127802413750  7.0969410 0.001665539564650 17562010+6236363  6.540 0.023  6.268 0.018  6.222 0.017 J175620.01+623637.2  6.202 0.097  6.136 0.032  6.211 0.015  6.178 0.037 J175620.0+623637                13.5671 0.0046  0.94198051612900 0.0691877168661                                                                           
353897791 North 2151879534144256640  8.74384453478 0.0224967580791  7.4928284 0.000202940810425  7.8800864 0.001557785448760  6.9960103 0.001801434778110 18072945+5648068  6.385 0.024  6.075 0.031  5.991 0.020 J180729.44+564807.4  6.010 0.103  5.942 0.041  6.004 0.016  5.946 0.036 J180729.4+564806 19.7436 0.1299 14.1738 0.0055  0.91632051612900 0.0743568111377                                                                           
199661054 North 1432108161398528000  5.48074609556 0.0398419253196  8.2065490 0.000561582018950  8.5857420 0.002540610762360  7.7108626 0.002857385069580 16442063+5957488  7.079 0.021  6.781 0.018  6.697 0.020 J164420.61+595748.7  6.655 0.072  6.651 0.022  6.680 0.016  6.597 0.043 J164420.6+595748 19.8414 0.1589 14.0431 0.0060  0.21594051612900 0.0727160322207                                                                           
219804982 North 1633155133848470528  3.71132660563 0.0253662802569  9.5651450 0.000337801352400 10.0410160 0.001630740326080  8.9694630 0.001934033604280 17444854+6528391  8.227 0.020  7.810 0.017  7.713 0.018 J174448.56+652839.4  7.616 0.029  7.709 0.020  7.650 0.016  7.643 0.071 J174448.5+652839                16.6910 0.0201  0.34832051612900 0.0832162938914                                                                           
258462158 North 2250949895494271232  6.14668466124 0.0317176876335  8.4717455 0.000633154081544  8.8929370 0.002318282216920  7.9299684 0.002378586570710 20010040+6956466  7.249 0.026  6.920 0.038  6.819 0.026 J200100.54+695647.3  6.766 0.064  6.785 0.021  6.778 0.015  6.585 0.041 J200100.3+695645 20.5182 0.1842 14.8410 0.0084  0.34656051612900 0.0775493689497                                                                           
264222470 North 2263339329955554560  4.54663058425 0.0244585303562  9.3323740 0.000249144649254  9.8220900 0.001661524762610  8.7280990 0.001793700049750 19410353+7132147  7.954 0.026  7.509 0.033  7.422 0.023 J194103.56+713215.1  7.308 0.033  7.420 0.020  7.374 0.016  7.371 0.058 J194103.5+713215                16.9570 0.0224  0.70084051612900 0.0865483194521 5029.77  91.4425 3.39634 0.0650408 RGB_MS -0.02342550 0.00704325          
233605432 North 2252997461023517696  5.04345615757 0.0250801775586  9.2198270 0.001394238354930  9.6435000 0.005005135102700  8.6659155 0.004630612501690 18520059+6224004  7.911 0.027  7.487 0.016  7.390 0.020 J185200.61+622401.2  7.271 0.037  7.362 0.019  7.314 0.017  7.224 0.070 J185200.5+622400 20.3923 0.2310 14.4254 0.0088 -1.67379948387000 0.0836757787399                                                                           
233075235 North 2161507648230817792 15.73161033690 0.0427107752902  7.3605413 0.000261925553667  7.7532730 0.001871853850620  6.8618317 0.002335065366990 18053208+6504536  6.280 0.020  5.993 0.023  5.910 0.021 J180531.97+650454.8  5.906 0.123  5.830 0.044  5.898 0.015  5.859 0.033                                                                                                                                                            
233502697 North 1654949481534670720  4.34258278008 0.0229782152832  9.4068690 0.000217198853190  9.8317900 0.001773974625920  8.8583870 0.001621121172780 16432354+7422301  8.162 0.021  7.799 0.021  7.735 0.015 J164323.54+742230.2  7.635 0.032  7.722 0.020  7.675 0.018  7.654 0.103 J164323.7+742229                15.7293 0.0078  0.35294051612900 0.0757626419770                                                                           
230088977 North 1649558193771084288  4.58847624327 0.0229353466497 11.2415720 0.000462471384051 11.5559280 0.002468672186250 10.7785290 0.001645413410120 16292471+6855491 10.235 0.025  9.972 0.023  9.891 0.020                                                                                                                                                                                                                                    
219870248 North 1638297098757838592  7.43114005469 0.0275391021777  8.5864470 0.000454545055021  8.9889530 0.001423525161080  8.0708050 0.001799872238900 17184481+6856412  7.454 0.019  7.149 0.018  7.075 0.016 J171844.71+685641.9  6.991 0.050  7.058 0.020  7.051 0.016  7.058 0.052 J171844.6+685641 21.9184 0.3436 15.1625 0.0081  0.99142051612900 0.0721764216123                                                                           
287140025 North 1630350863800355968  5.28591780935 0.0271157136700  9.0944570 0.000237642169537  9.5690350 0.001893038446980  8.4988380 0.002733891188110 16543675+6113369  7.720 0.020  7.235 0.034  7.164 0.016 J165436.85+611335.9  7.095 0.047  7.187 0.020  7.145 0.016  7.145 0.055 J165436.8+611336                16.2207 0.0135 -0.05009948387100 0.0845926760498                                                                           
441804674 North 1651250380821820672  3.11928235258 0.0186849293462  9.6753510 0.004579793604810 10.2748880 0.014964494463300  8.9884660 0.011428356150900 17441097+7203028  8.030 0.019  7.459 0.020  7.352 0.024 J174410.90+720303.0  7.205 0.037  7.229 0.020  7.137 0.016  7.008 0.051                                                                                                                                                            
165529165 North 1421801339399506176  7.12318454558 0.0826928034990  8.5637550 0.000471070890313  9.0031200 0.001446482736040  8.0051760 0.001909652813160 17442554+5706300  7.292 0.023  6.913 0.016  6.826 0.021 J174425.53+570629.2  6.792 0.065  6.832 0.021  6.815 0.016  6.781 0.057 J174425.5+570629                15.2258 0.0076  0.31540051612900 0.0788128459481                                                                           
219792330 North 1440876968491899392  3.98775230087 0.0276227217581 10.1830410 0.000628323940681 10.6804640 0.001407316907550  9.5634985 0.000872751048728 17402240+6427576  8.788 0.029  8.328 0.033  8.210 0.014 J174022.44+642758.2  8.160 0.022  8.231 0.019  8.162 0.017  8.212 0.098 J174022.4+642758                17.7549 0.0304  0.18818051612900 0.0926438014429                                                                           
219765758 North 1632994055393724416  3.76048243260 0.0280868301873  9.9885930 0.000161825993248 10.3802290 0.000436317703571  9.4598770 0.000564747729113 17320725+6526316  8.836 0.024  8.468 0.020  8.399 0.019 J173207.26+652631.5  8.346 0.023  8.393 0.020  8.340 0.018  8.452 0.131 J173207.1+652631                15.9446 0.0140 -0.20935948387100 0.0781526493678 5471.19 108.3990 3.80701 0.0940303 RGB_MS -0.23836200 0.01091240          
357036318 North 2157600224424917504  4.27032454992 0.0380174839990  9.4600650 0.000192961057793  9.9386110 0.001842768727770  8.8641130 0.002518275117890 18171484+5900006  8.091 0.021  7.706 0.047  7.562 0.020 J181714.82+590000.4  7.497 0.032  7.599 0.020  7.532 0.016  7.477 0.083                                                                                  4987.62  89.4754 3.49171 0.0630744 RGB_MS  0.05081650 0.00664888          
224608210 North 1436893029844072192  5.19404661162 0.0264452952599  8.9862180 0.000232254877272  9.4431020 0.001559173319410  8.4061490 0.001440287166210 17032933+5912042  7.678 0.023  7.243 0.020  7.186 0.018 J170329.32+591204.2  7.108 0.043  7.173 0.020  7.143 0.015  7.113 0.058 J170329.3+591203                15.8662 0.0111  0.30044051612900 0.0808882368735                                                                           
229745664 North 2258818584817856256  2.91757872271 0.0218012469323 10.3290790 0.000374195492612 10.8119980 0.001415262155810  9.7235030 0.001049876074020 18403435+6825124  9.017 0.023  8.494 0.024  8.400 0.019 J184034.35+682512.4  8.360 0.023  8.430 0.020  8.370 0.018  8.570 0.158                                                                                                                                                            
233622256 North 2252969316100086528  2.95287733106 0.0340603367695 10.2751100 0.000287078698792 10.8115920 0.001643307539260  9.6243390 0.001442372190650 18562548+6238371  8.788 0.024  8.310 0.021  8.224 0.015 J185625.50+623837.3  8.118 0.022  8.192 0.020  8.122 0.018  8.134 0.137                                                                                                                                                            
229606609 North 2267468988253167744  2.68197115993 0.0196645494710 10.2724690 0.000222449706293 10.8335270 0.001125486570850  9.5974460 0.001084687419750 18154946+7434586  8.700 0.023  8.207 0.026  8.087 0.022 J181549.44+743458.4  8.009 0.024  8.105 0.020  8.012 0.019  8.100 0.146                                                                                                                                                            
258389994 North 2263643035682430464  3.63445823359 0.0176693893660  9.5568400 0.000249576593080 10.0534960 0.001804859159490  8.9426850 0.001718379444760 19474951+7116531  8.133 0.026  7.664 0.033  7.574 0.020 J194749.44+711652.6  7.483 0.025  7.587 0.020  7.531 0.016  7.529 0.071 J194749.4+711653                17.2392 0.0260  0.52432051612900 0.0892113790188 4964.88  90.9016 3.17392 0.0666391 RGB    -0.17805200 0.00735246          
229769864 North 2265569002096716544  2.43878456208 0.0258486400598 10.1833840 0.000345287234626 10.6191990 0.001476555520650  9.6256990 0.002185734631850 18482136+7114484  8.958 0.020  8.528 0.021  8.455 0.019 J184821.36+711448.5  8.412 0.163  8.453 0.020  8.387 0.020  8.369 0.166 J184821.4+711448                16.6669 0.0204 -0.29281948387100 0.0825916843075                                                                           
230087410 North 1649456046564319872  4.59167378965 0.0283222432098  9.0116530 0.000247369788336  9.4188560 0.001618595908290  8.4823470 0.002455981395690 16275143+6819442  7.816 0.021  7.446 0.026  7.355 0.021 J162751.42+681944.2  7.239 0.036  7.372 0.020  7.319 0.016  7.395 0.084 J162751.3+681944 20.8021 0.2600 14.7368 0.0078 -0.64579948387100 0.0779496750763                                                                           
229779790 North 2262344095836761728  2.21436898856 0.0993884110428 10.3047470 0.000523259511663 10.6923370 0.001324768933950  9.7854270 0.001407981723930 18524486+6952000  9.193 0.020  8.808 0.018  8.753 0.015 J185244.85+695159.6  8.707 0.023  8.756 0.020  8.713 0.020  8.756 0.149 J185244.9+695159                16.3908 0.0146 -0.15123948387100 0.0773207430666                                                                           
219852868 North 1636978960409919232  3.22239482788 0.0589848675267 10.2748580 0.000369234284253 10.7393320 0.001112102377320  9.6838740 0.002492695037840 17063182+6848399  8.960 0.024  8.512 0.027  8.423 0.020 J170631.83+684839.6  8.360 0.022  8.416 0.019  8.364 0.019  8.331 0.133 J170631.7+684839                17.3173 0.0283  0.00334051612902 0.0879978036199                                                                           
235676238 North 2268415637700678656  3.74831864607 0.0254777927414  9.6384740 0.000243593682418 10.1059430 0.001784365507720  9.0461400 0.001535483018990 18515687+7447397  8.289 0.023  7.870 0.018  7.753 0.023 J185156.89+744740.0  7.702 0.030  7.780 0.020  7.718 0.017  7.812 0.115                                                                                                                                                            
165555303 North 1422979844066164992  3.19209575409 0.0182575540936 10.3640870 0.000423603333782 10.8576930 0.000896829435429  9.7492340 0.000777960034058 17475299+5911266  8.967 0.021  8.489 0.023  8.395 0.018 J174753.02+591126.9  8.335 0.023  8.413 0.020  8.310 0.019  8.019 0.134 J174753.0+591127                17.9526 0.0348  0.26904051612900 0.0916663860718                                                                           
441718542 North 1655166394562841088  3.11705272188 0.0218667965986  9.7939010 0.000684739502017 10.2542830 0.003025180870160  9.2103120 0.002317390285650 16573556+7306216  8.494 0.023  8.069 0.021  7.995 0.017 J165735.57+730621.3  7.904 0.025  7.960 0.020  7.899 0.017  7.935 0.129                                                                                                                                                            
233066644 North 2158720656836190208  2.78112785767 0.0191111893801 10.3933710 0.000258057629686 10.8992560 0.001711337324550  9.7708890 0.001314061082790 18013711+6018129  9.002 0.023  8.512 0.027  8.400 0.020 J180137.11+601813.2  8.343 0.023  8.431 0.020  8.353 0.021  8.222 0.129 J180137.1+601813                18.1003 0.0379  0.07094051612900 0.0951565152109                                                                           
376880154 North 2268222570331671168  4.71415225988 0.0178911698456  9.6903750 0.000245736077416 10.1876750 0.001472921238180  9.0737750 0.001036824354030 18552396+7440040  8.302 0.023  7.836 0.036  7.734 0.021 J185523.94+744004.4  7.691 0.031  7.774 0.020  7.707 0.018  7.728 0.100 J185523.9+744004                17.4144 0.0263  0.43728051612900 0.0890330683618                                                                           
233053435 North 1439997294766462464  2.28195736082 0.0235986776346 10.5524420 0.000413038177621 11.0831340 0.001292106029320  9.9074340 0.000908576687846 17555696+6427128  9.029 0.021  8.598 0.020  8.498 0.019 J175556.95+642712.5  8.420 0.022  8.502 0.018  8.410 0.018  8.475 0.159 J175557.0+642713                18.9610 0.0576  1.64020051613000 0.1003038714690                                                                           
233093704 North 2158471965346141824  6.50255122590 0.1053759126960  9.2246900 0.000276511930828  9.6716620 0.001452298513140  8.6538390 0.001343165336580 18115013+6009013  7.949 0.021  7.549 0.023  7.489 0.018 J181150.16+600902.4  7.413 0.035  7.477 0.020  7.431 0.017  7.331 0.065                                                                                  5371.84 101.0500 3.97424 0.0853194 MS      0.12417100 0.00715264          
341871585 North 2259065420882064640  3.59436262824 0.0216225051881  9.9291820 0.000291248036724 10.3772180 0.001355261446910  9.3565370 0.001097679973530 18273737+6830421  8.649 0.020  8.261 0.040  8.169 0.024 J182737.37+683042.6  8.098 0.023  8.162 0.020  8.108 0.018  8.179 0.114 J182737.3+683042                16.6791 0.0195  0.26666051612900 0.0809157465754 5225.96  98.7768 3.66030 0.0704864 RGB_MS -0.13409200 0.00841115          
229914817 North 2252441172561631872  8.44757726192 0.1851197820750  8.7829060 0.000365921150057  9.2840020 0.001430774354320  8.1710630 0.001519815965120 19102065+6236473  7.379 0.019  6.919 0.017  6.848 0.020 J191020.69+623646.9  6.776 0.064  6.808 0.021  6.790 0.015  6.718 0.052 J191020.6+623646                16.4804 0.0196  0.80960051612900 0.0839479995688                                                                           
229796100 North 2256163298596413312  3.26693743191 0.0230737907615 10.0982930 0.000412204705715 10.5785160 0.001659870089640  9.5000540 0.001048691236230 18595755+6759463  8.753 0.024  8.290 0.023  8.203 0.019 J185957.60+675946.6  8.152 0.023  8.225 0.020  8.142 0.019  7.941 0.101 J185957.6+675946                17.4765 0.0324  0.23486051612900 0.0901870103227                                                                           
233050540 North 1436549054503022208  3.73088521456 0.0233848212326  9.6571910 0.000228658796565 10.1097940 0.001366038990200  9.0766400 0.000978075086987 17555395+6232503  8.336 0.023  7.927 0.036  7.830 0.021 J175553.97+623250.7  7.748 0.028  7.821 0.020  7.779 0.017  7.735 0.082 J175553.9+623250                16.5104 0.0179  0.14160051612900 0.0829823922403                                                                           
233735068 North 2159552785276863104  2.71495883042 0.0245663563971 10.5450010 0.000277094962944 10.9868690 0.001385417902510  9.9713125 0.000999575778567 18295446+6102581  9.279 0.022  8.862 0.016  8.775 0.016 J182954.45+610258.1  8.725 0.022  8.781 0.019  8.693 0.022  8.565 0.196 J182954.4+610258                17.4299 0.0283  0.13882051612900 0.0854434718697 5249.00  98.7593 3.69862 0.0694683 RGB_MS -0.05690350 0.00824945          
233678984 North 1437771500979046528  4.86580065430 0.0220281214928  9.3666660 0.000257784161879  9.8060030 0.001252749184620  8.8041110 0.002360389123410 17203821+6146450  8.079 0.026  7.687 0.016  7.615 0.016 J172038.24+614645.1  7.535 0.029  7.593 0.020  7.558 0.016  7.513 0.069 J172038.2+614645                15.9345 0.0144  0.25782051612900 0.0805473658766 5203.81  99.9419 3.53866 0.0736567 RGB_MS -0.32109200 0.00904938          
224601836 North 1433401049633765248  9.89884695337 0.0263171329539  8.1472750 0.000357483552794  8.5684310 0.001262282702280  7.6044480 0.001686824687660 17010602+5706506  6.912 0.027  6.513 0.021  6.454 0.020 J170106.01+570652.0  6.378 0.054  6.423 0.020  6.437 0.015  6.386 0.038 J170105.9+570651 21.4895 0.3006 14.5934 0.0058  0.14588051612900 0.0794155761758                                                                           
356893496 North 2152410632620288768  2.50900029560 0.0202675799011 10.4255600 0.000298296111188 10.9595250 0.000733245789458  9.7720910 0.000819564560670 18114055+5907465  8.936 0.023  8.428 0.042  8.294 0.021 J181140.47+590746.1  8.245 0.023  8.325 0.020  8.267 0.020  8.264 0.164 J181140.4+590746                18.8349 0.0515  0.45714051612900 0.1036140778200                                                                           
233047757 North 1436313277978453888  3.72307421644 0.0303520444551  9.6799850 0.000194260948442 10.2344590 0.001659753066650  9.0186520 0.003066621764850 17540371+6202007  8.171 0.021  7.628 0.031  7.540 0.024 J175403.67+620200.4  7.424 0.034  7.537 0.020  7.469 0.017  7.423 0.075 J175403.6+620200                18.3561 0.0398  0.85730051612900 0.0972118998390                                                                           
230088835 North 1649866984739714048  2.75852509853 0.0234371987450 10.1963880 0.000338145060744 10.6772790 0.001037531607220  9.5926140 0.000982154186089 16295685+6930510  8.797 0.020  8.366 0.016  8.288 0.015 J162956.84+693051.2  8.224 0.023  8.290 0.020  8.237 0.020  7.966 0.114                                                                                  5064.10  92.9208 3.36529 0.0663985 RGB_MS -0.06756450 0.00733236          
356894735 North 2152237008565570432  2.45522980648 0.0192205291023 10.4874130 0.000186022145268 10.9783870 0.001564336583000  9.8638020 0.001429951627210 18122968+5800504  9.040 0.021  8.600 0.032  8.484 0.020 J181229.68+580050.8  8.416 0.023  8.486 0.020  8.413 0.019  8.401 0.174 J181229.6+580050                18.0595 0.0400  0.46870051612900 0.0928152511243 4964.05  91.5455 3.31513 0.0679062 RGB    -0.24966200 0.00761080          
229608123 North 2267097735576069504  3.52844655770 0.0191990821648  9.8743680 0.000185124395667 10.3409950 0.001155957754110  9.2832080 0.001302346707650 18180872+7313335  8.529 0.018  8.123 0.027  8.005 0.015 J181808.74+731333.9  7.946 0.027  8.015 0.020  7.941 0.018  7.825 0.109                                                                                                                                                            
441731916 North 1652033782855993344  3.59703276620 0.0200199843925 10.3861670 0.000327821395900 10.9027230 0.000764627352945  9.7497540 0.000978237547423 17105036+7227328  8.948 0.023  8.454 0.023  8.356 0.019 J171050.36+722733.0  8.296 0.022  8.385 0.019  8.284 0.018  8.193 0.136 J171050.3+722733                18.5358 0.0600  0.66404051612900 0.1053778140940 4839.35  85.4515 3.43235 0.0612813 RGB_MS  0.01444250 0.00636613          
356892348 North 2151701237165909504  6.18172815203 0.0223688347643  9.4337100 0.000361663387830  9.9471380 0.001085374108170  8.8087660 0.002104522974500 18114476+5644202  8.002 0.018  7.565 0.027  7.456 0.021 J181144.72+564420.5  7.367 0.033  7.454 0.020  7.396 0.016  7.329 0.070 J181144.7+564420                17.5437 0.0281  1.09450051613000 0.0870512501771 4901.85  86.3449 3.64136 0.0605984 RGB_MS  0.11759800 0.00619296          
441731549 North 1655208622681443072  2.57248285337 0.0197632495318 10.5759280 0.000462881545885 10.8822670 0.000922996352125 10.1332855 0.000622546466129 17101287+7342475  9.619 0.022  9.373 0.023  9.272 0.020 J171012.89+734247.7  9.186 0.023  9.227 0.020  9.212 0.026  9.211 0.345                                                                                  5988.67 138.9370 3.96465 0.0739636 MS      0.23891100 0.01110240 14.19380 
441802076 North 1655755354838167552  2.83560113607 0.0213456733491 10.5017440 0.000297496362655 10.9459890 0.002054983330790  9.9153920 0.001863412226940 17400379+7459035  9.191 0.021  8.763 0.023  8.690 0.020 J174003.84+745903.7  8.613 0.023  8.665 0.020  8.584 0.019  8.351 0.168 J174003.8+745903                17.3079 0.0342  0.13590051612900 0.0871490365981 5152.89  97.9778 3.52494 0.0721686 RGB_MS -0.29409200 0.00863067          
307985358 North 1630999193408310784  2.05549513023 0.0218106769145 10.5387610 0.000206356012195 11.0789730 0.001104338254540  9.8813010 0.001223807311880 17082485+6309196  9.043 0.018  8.543 0.029  8.434 0.020 J170824.83+630919.4  8.345 0.023  8.434 0.020  8.352 0.019  8.373 0.125 J170824.8+630919                19.1229 0.0629  0.98002051612900 0.1070049230910 4816.27  86.5168 3.03701 0.0589379 RGB     0.10359800 0.00638724          
233568189 North 2253222341214286336  1.78628481461 0.0229824245750 10.7366500 0.000256376982002 11.2145490 0.001480673266770 10.1328990 0.001034340682100 18471365+6306498  9.369 0.022  8.913 0.023  8.811 0.019 J184713.66+630649.8  8.765 0.023  8.833 0.020  8.729 0.020  8.391 0.175 J184713.6+630650                18.0617 0.0250  0.12118051612900 0.0877761959648                                                                           
258958225 North                                                                                                                                           19172233+7120492  5.761 0.026  5.426 0.024  5.360 0.018 J191722.34+712049.3  5.376 0.143  5.189 0.073  5.349 0.016  5.281 0.028                                                                                                                                                            
229739896 North 2258681175928241792  1.97079875482 0.0245515921997 10.6767750 0.000286605809996 11.2247080 0.000968259370116 10.0143300 0.000619862872177 18380029+6732492  9.207 0.022  8.641 0.021  8.535 0.019 J183800.31+673249.2  8.461 0.023  8.541 0.020  8.465 0.018  8.502 0.142                                                                                                                                                            
441735115 North 1655215528988396672  2.57644687116 0.0295872690977 10.8391240 0.000300792663451 11.3621990 0.001498974527510 10.1977500 0.000939490740653 17135382+7315228  9.399 0.021  8.903 0.019  8.806 0.015 J171353.80+731522.8  8.737 0.023  8.827 0.020  8.725 0.022  8.851 0.277                                                                                  4892.22  85.5217 3.31403 0.0594586 RGB     0.17956800 0.00598463          
219801618 North 1439825908391119744  2.10684339065 0.0220178989153 10.4571830 0.000397762712932 10.8913950 0.000858461852951  9.8877020 0.001050712147730 17440483+6322348  9.171 0.026  8.764 0.016  8.657 0.016 J174404.79+632235.2  8.612 0.023  8.661 0.020  8.589 0.021  8.552 0.172 J174404.9+632235                16.9310 0.0213 -0.35567948387100 0.0851506404498                                                                           
232614734 North 1437732262157845504  1.68270449543 0.0279612128469 10.5354805 0.000271254934729 11.0495500 0.001950010423400  9.9031340 0.001074172883910 17165111+6120332  9.081 0.023  8.610 0.029  8.496 0.016 J171651.10+612033.3  8.453 0.023  8.539 0.019  8.460 0.019  8.417 0.139 J171651.0+612033                18.6753 0.0508  0.74306051612900 0.1000299891260 4920.00  87.1905 3.10026 0.0614659 RGB     0.08188850 0.00634959          
229740594 North 2259246191761696128  8.81236511662 0.0283253584969  8.7014330 0.000256993610183  9.1099240 0.001548111631680  8.1717920 0.001799986763630 18384190+6901435  7.526 0.020  7.211 0.026  7.101 0.021 J183841.86+690144.6  6.992 0.055  7.118 0.020  7.098 0.015  7.032 0.051 J183841.9+690144                15.3226 0.0110  0.60296051612900 0.0757609119703                                                                           
229940491 North 2252604179458707200  2.92175931669 0.0298220475988 11.5749235 0.000579604331982 11.9385300 0.001451552626670 11.0634030 0.000650008298679 19121185+6339251 10.501 0.021 10.156 0.019 10.090 0.022 J191211.87+633925.3 10.047 0.023 10.091 0.021 10.000 0.038              J191211.8+633925                17.3716 0.0351 -0.17799948387100 0.0822001729022                                                                           
233207239 North 1637753257114273280  3.05345308377 0.0262734791273 10.9131870 0.000427017314726 11.3527810 0.001230722923930 10.3399900 0.000777625856704 17435538+6912347  9.654 0.023  9.241 0.021  9.145 0.016 J174355.38+691234.9  9.096 0.023  9.148 0.020  9.086 0.025  8.943 0.260 J174355.4+691235                17.8114 0.0373  0.09352051612900 0.0893783347746 5263.51 136.1990 3.87270 0.0904203 RGB_MS -0.11512200 0.01533390          
219096868 North 1637826237199921024  1.70530235630 0.0275515242783 10.9285510 0.000305665174705 11.4471860 0.001251665285340 10.2876510 0.000871031443192 17584017+6933226  9.489 0.020  8.971 0.015  8.851 0.015 J175840.13+693322.6  8.808 0.023  8.896 0.020  8.817 0.021  8.714 0.218 J175840.1+693322                18.9428 0.0647  0.05348051612900 0.1099703780530                                                                           
232620788 North 1418519292895059840 14.72358143800 0.0353335013033  7.8129787 0.000271310787857  8.2182410 0.001618608935290  7.2930136 0.003036876913810 17534049+5623309  6.648 0.018  6.342 0.018  6.271 0.020 J175340.39+562332.2  6.224 0.093  6.210 0.026  6.255 0.015  6.219 0.045 J175340.4+562332 20.9269 0.2899 14.4699 0.0071  1.12554051613000 0.0716851065423                                                                           
258957379 North 2261747134039146496  5.96427181951 0.0200479757261  9.3296800 0.000170092943107  9.8201810 0.001954285905550  8.7267920 0.002488756880380 19180835+6929110  7.938 0.020  7.533 0.027  7.394 0.018 J191808.44+692911.3  7.290 0.036  7.401 0.020  7.345 0.016  7.253 0.063                                                                                                                                                            
233680706 North 1440397856300170880  2.96527857961 0.0246685367835 10.3056630 0.000280730735383 10.8021450 0.001785604858110  9.6837810 0.000751133080101 17215207+6325125  8.865 0.019  8.413 0.021  8.325 0.015 J172152.12+632511.8  8.251 0.023  8.316 0.020  8.247 0.018  8.130 0.086 J172152.1+632512                17.8575 0.0364  0.60746051612900 0.0899173183935                                                                           
441725324 North 1652061889121931392  2.61391883144 0.0341871372967 11.3260360 0.000280155321619 11.7852545 0.001407720608680 10.7336260 0.000820418106522 17045410+7224048 10.000 0.018  9.571 0.017  9.485 0.015 J170454.02+722405.2  9.446 0.023  9.506 0.019  9.417 0.027  9.630 0.529 J170454.1+722405                18.5545 0.0627  0.42846051612900 0.1019157001520 5119.57  94.4380 3.77168 0.0669412 RGB_MS -0.04399250 0.00749375          
232610052 North 1631135777663759360  1.91786976476 0.0214132773388 11.2508580 0.000369673006865 11.7641945 0.001217831748130 10.6086800 0.000872574898623 17143194+6349447  9.809 0.023  9.319 0.024  9.188 0.016 J171431.92+634944.7  9.135 0.022  9.198 0.020  9.119 0.024  9.097 0.229 J171431.9+634944 22.2129 0.4230 19.2962 0.0683  0.26300051612900 0.1118136520570 4807.76  86.6462 3.11298 0.0647705 RGB    -0.22456200 0.00709303          
357517143 North 1655901040129024896  3.09348401829 0.0238910705080 10.2952770 0.000398455138794 10.6960300 0.001259402085990  9.7705600 0.001580731954580 17515406+7538144  9.135 0.021  8.811 0.057  8.763 0.022 J175154.03+753814.4  8.699 0.023  8.754 0.020  8.689 0.023  8.570 0.241 J175154.0+753814                16.7901 0.0271  1.01054051613000 0.0767705845884 5502.01 104.0000 3.86116 0.0799285 MS      0.26957100 0.00675872          
424384243 North 2268709138585752192  2.43674386155 0.0194878827409 11.0457600 0.000380967882934 11.4780450 0.001684215619610 10.4792830 0.000730420051389 18283203+7415111  9.771 0.023  9.416 0.028  9.320 0.020 J182832.02+741511.2  9.246 0.023  9.297 0.020  9.206 0.027  8.713 0.238                                                                                                                                                            
272784360 North 1647008396241509760  3.17091760067 0.0246539265908  9.9746020 0.000225054118677 10.4446340 0.002518234592330  9.3789400 0.001390622721110 15543636+6932213  8.664 0.032  8.159 0.031  8.096 0.019 J155436.39+693221.1  7.986 0.024  8.082 0.020  8.010 0.018  7.985 0.097 J155436.4+693221                17.0532 0.0289 -0.28591948387100 0.0925494854763                                                                           
230082687 North 1653346668459322240  3.09670376082 0.0274123725932 10.3838825 0.000421332033075 10.9074740 0.001601205710850  9.7421620 0.001060313274730 16235283+7151429  8.958 0.021  8.476 0.023  8.343 0.015 J162352.86+715142.6  8.284 0.023  8.358 0.020  8.264 0.021  8.067 0.144                                                                                  4897.83  85.8532 3.39723 0.0598535 RGB_MS  0.16015800 0.00605536          
233006795 North 1703253157646351744  2.98869512286 0.0225508409848 10.1346210 0.000463925558659 10.5969810 0.001269805412840  9.5482650 0.001511594745960 16293462+7523463  8.860 0.034  8.406 0.021  8.338 0.020 J162934.58+752346.3  8.254 0.022  8.316 0.019  8.240 0.018  8.251 0.151                                                                                                                                                            
233719313 North 2158225842243638528  2.27494690269 0.0254268497388 11.9937230 0.000217680830834 12.3023820 0.001963288316300 11.5320120 0.000966609773760 18254794+6056485 10.983 0.023 10.693 0.023 10.604 0.019 J182547.93+605648.6 10.584 0.023 10.626 0.020 10.470 0.047              J182547.9+605648                16.3850 0.0191 -1.31507948387000 0.0753434525142 5747.36 127.8130 4.16897 0.0980070 MS     -0.51784900 0.01438120 12.90030 
233659603 North 1631076880776240640  2.32169589791 0.0234497370088 11.6099140 0.000236859840479 12.0076440 0.001197150385240 11.0649680 0.001008024188130 17190612+6346118 10.444 0.020 10.099 0.023 10.044 0.014 J171906.13+634611.8  9.959 0.023 10.003 0.020  9.955 0.029              J171906.0+634611                18.0772 0.0414  0.69856051612900 0.0842211765109 5406.66 101.8690 3.97575 0.0839382 MS      0.15942100 0.00705602  2.66459 
219758529 North 1440156449074807680  2.49469812369 0.0195749504837 10.7851110 0.000366399146931 11.2012840 0.001001679981510 10.2350770 0.000932313363055 17274743+6309537  9.563 0.022  9.220 0.023  9.133 0.015 J172747.44+630953.4  9.049 0.022  9.100 0.020  9.041 0.021  8.771 0.164 J172747.4+630954                17.2093 0.0256  0.40086051612900 0.0800418929343                                                                           
311236143 North 1649393683638689536  1.83340439975 0.0205764574434 11.1079110 0.000286947419792 11.5866700 0.001536314311230 10.4990080 0.000704222566494 16555636+7009396  9.725 0.019  9.280 0.030  9.180 0.024 J165556.36+700940.0  9.124 0.023  9.198 0.019  9.117 0.024  8.830 0.248 J165556.4+700939                18.4231 0.0382  0.26126051612900 0.0909597053041 5065.69  94.0791 3.47841 0.0685028 RGB_MS -0.18329200 0.00776069          
232982638 North 1643646227122669952  2.11266185893 0.0244747975114 10.6595470 0.000249708558381 10.9530600 0.001094619868760 10.2400880 0.001150354025160 16065867+6813468  9.768 0.022  9.549 0.023  9.503 0.020 J160658.67+681346.8  9.117 0.017  9.255 0.016  9.351 0.026  8.802 0.241                                                                                  6131.80 129.7270 3.88878 0.0747944 MS      0.17429100 0.01057150  7.66920 
233056745 North 1435166281192798208  5.80533431611 0.0250444764599  9.5450930 0.000231964082391 10.0227890 0.002908024954600  8.9333300 0.002708294938810 17580540+6033580  8.110 0.030  7.662 0.023  7.569 0.017 J175805.42+603357.7  7.462 0.035  7.562 0.020  7.519 0.016  7.450 0.083 J175805.3+603357                17.1166 0.0229  0.61120051612900 0.0885121873838                                                                           
441720157 North 1704727671459397248  2.60272290207 0.0242548676268 11.0200630 0.000327966916775 11.5079210 0.000985292021593 10.4034530 0.000982141217980 16585373+7621240  9.636 0.019  9.161 0.017  9.075 0.020 J165853.72+762124.0  9.014 0.023  9.078 0.020  8.970 0.024  8.985 0.267 J165853.8+762123                18.4942 0.0614  0.25560051612900 0.1037288710210                                                                           
233745314 North 2256426043218870272  1.52312573321 0.0298579867015 11.5344130 0.000256323350727 11.8916170 0.001164643432940 11.0388160 0.000925055748238 18343552+6441264 10.478 0.023 10.215 0.023 10.121 0.016 J183435.53+644126.3 10.088 0.023 10.136 0.020 10.109 0.033              J183435.5+644126                17.4444 0.0210  0.47724051612900 0.0745096445585                                                                           
232633718 North 1421633732595501696  2.57950167373 0.0220273895163 10.3278270 0.000331892483949 10.8217280 0.001150763752680  9.7069500 0.000687734825663 17580783+5716175  8.933 0.021  8.448 0.018  8.348 0.016 J175807.82+571617.6  8.299 0.024  8.369 0.020  8.274 0.019  7.975 0.136 J175807.8+571617                18.0000 0.0325  0.21576051612900 0.0916166399979                                                                           
229590348 North 2267503970762866560  1.92898808753 0.0197385511893 11.5689100 0.000218608186494 11.8066910 0.001293973271830 11.1912210 0.000899208051075 18074583+7436202 10.780 0.020 10.576 0.017 10.534 0.021 J180745.82+743620.1 10.492 0.023 10.508 0.020 10.449 0.050                                                                                               6490.89 171.3850 4.09393 0.0741858 MS     -0.02115300 0.02095740 13.00470 
233729687 North 2158019378873232384 12.75463734140 0.1439802160250  8.1659960 0.000389034987966  8.5480830 0.002139351780350  7.6731450 0.004681181980350 18282821+6026162  7.022 0.020  6.738 0.020  6.654 0.017 J182828.21+602619.0  6.635 0.076  6.625 0.023  6.642 0.015  6.553 0.046                                                                                                                                                            
233504762 North 1653831587446831104  8.54743017662 0.0282131307250  8.7189100 0.000265665637241  9.1278180 0.001475586182050  8.1881450 0.002730192977880 16451370+7249343  7.544 0.024  7.201 0.018  7.138 0.023 J164513.60+724935.5  7.029 0.046  7.131 0.020  7.102 0.016  6.952 0.054 J164513.5+724935                15.1840 0.0124  0.64320051612900 0.0759336590927                                                                           
366487943 North 2251738004814095232  2.63692342477 0.0207491415049 10.5232700 0.000338067376517 10.8575610 0.000792839100605 10.0542110 0.000775147044181 19585058+7136293  9.557 0.022  9.253 0.028  9.217 0.022 J195850.60+713629.5  9.151 0.023  9.187 0.020  9.163 0.022  9.075 0.204 J195850.6+713629                15.7509 0.0124 -0.11913948387100 0.0711847629037 5844.41 119.9080 3.89983 0.0824835 MS      0.00139800 0.00977181 78.65020 
219785632 North 1435692599368600320  3.08704762045 0.0288047606416 10.8338220 0.000283480909597 11.3660990 0.001044358602740 10.1835300 0.000520907230451 17371164+6014515  9.348 0.022  8.887 0.021  8.786 0.016 J173711.64+601451.7  8.720 0.023  8.804 0.021  8.709 0.024  8.906 0.291 J173711.6+601452                19.1502 0.0823  1.18924051613000 0.1178857398140                                                                           
377292679 North 2155554479962267904  2.07694000231 0.0234435768040 10.7924820 0.000250734251938 11.2927770 0.000988118287040 10.1658690 0.000892647103064 19061274+5912359  9.433 0.024  8.841 0.026  8.780 0.020 J190612.74+591235.9  8.721 0.022  8.792 0.020  8.701 0.026  9.049 0.390 J190612.7+591236                18.6406 0.0627 -0.34811948387100 0.1104201819180                                                                           
233542607 North 2253431626380306816  2.10677368849 0.0177462871626 10.8767770 0.000420545286919 11.1798450 0.000976393660346 10.4420420 0.000975837596183 18445094+6407585  9.969 0.022  9.701 0.023  9.623 0.015 J184450.92+640758.4  9.579 0.022  9.609 0.019  9.585 0.029  9.339 0.336 J184450.9+640758                15.8661 0.0090 -0.47809948387100 0.0710485501610                                                                           
376882829 North 2267812585636803968  1.99349819887 0.0213992408683 12.1790905 0.000182776206994 12.4908280 0.001548789942260 11.7164390 0.000717683286630 18565203+7404068 11.177 0.022 10.916 0.028 10.882 0.025 J185652.05+740406.6 10.844 0.024 10.863 0.021 10.838 0.069              J185652.1+740406                16.8511 0.0211 -0.17273948387100 0.0704951834684                                                                           
376847584 North 2259884870577247232  2.32393447457 0.0212496227497 10.8127380 0.000266888533119 11.3174680 0.001349572107350 10.1838665 0.001134622665870 18211056+6930374  9.420 0.023  8.863 0.032  8.780 0.023 J182110.58+693037.8  8.729 0.023  8.791 0.019  8.737 0.019  8.536 0.165 J182110.5+693037                18.5975 0.0491 -0.24353948387100 0.1023269318690 4826.35  87.8234 3.11257 0.0663225 RGB    -0.29542200 0.00738669          
235675676 North 2267676177475825664  1.92291470486 0.0212386088556 11.2213270 0.000493778280003 11.6955050 0.001452942328630 10.6075090 0.001125217777820 18515719+7326179  9.836 0.021  9.416 0.017  9.330 0.015 J185157.20+732617.8  9.270 0.023  9.313 0.020  9.249 0.028              J185157.2+732617                17.9802 0.0346  0.11140051612900 0.0876060923790                                                                           
219811619 North 1435277125707959168  3.50384271055 0.0208318692813 10.9760130 0.000425627644006 11.3441420 0.001146014002900 10.4751420 0.001107357267410 17472893+6010121  9.892 0.021  9.609 0.021  9.524 0.016 J174728.92+601012.2  9.504 0.023  9.555 0.020  9.506 0.028  9.331 0.363 J174728.9+601012                17.1513 0.0252  0.65618051612900 0.0758795333703                                                                           
233574434 North 2156939830254209920  1.77364619417 0.0235801510877 11.4812910 0.000242298002447 11.9146160 0.001021152237720 10.9051850 0.000746230659072 18482958+6231125 10.205 0.023  9.759 0.021  9.688 0.020 J184829.57+623112.6  9.629 0.023  9.680 0.020  9.588 0.031  9.407 0.498 J184829.6+623112                17.8430 0.0231 -0.50875948387100 0.0849430166298                                                                           
219869966 North 1637449998064297856  3.30799369283 0.0250396721078 10.4946690 0.000320179498641 10.8578720 0.000815143780179  9.9989060 0.000813598695365 17180298+6804035  9.443 0.020  9.133 0.017  9.058 0.020 J171802.97+680403.9  9.006 0.022  9.049 0.019  9.025 0.021  9.235 0.243 J171802.9+680403                16.4194 0.0182  0.19716051612900 0.0746307245515 5612.12 109.6350 3.92180 0.0824820 MS      0.11502100 0.00793619  5.74990 
230015612 North 2242163560638958336  3.80645717604 0.0218769356466  9.5816580 0.000215050463096  9.9823210 0.000534491957028  9.0552200 0.000665319608880 19255856+6404247  8.412 0.018  8.121 0.020  8.035 0.018 J192558.55+640425.2  7.950 0.025  8.027 0.020  7.987 0.019  7.992 0.144 J192558.6+640425                15.9264 0.0159  0.81804051612900 0.0730832025843                                                                           
441804888 North 1651482068538045056  1.54040529162 0.0254361898349 11.6303060 0.000463551848658 11.9063260 0.001744648379450 11.2042900 0.001415192147650 17432410+7236404 10.721 0.021 10.448 0.018 10.400 0.018 J174324.08+723640.4 10.389 0.023 10.413 0.020 10.380 0.038  9.930 0.466                                                                                                                                                            
233098055 North 2159138235033046528  3.38932835101 0.0222286196557 10.0838900 0.000464640136856 10.4504410 0.001180956662760  9.5913990 0.001513908089610 18124108+6156343  8.992 0.024  8.719 0.029  8.613 0.016 J181241.06+615634.4  8.583 0.022  8.620 0.019  8.582 0.018  9.109 0.273 J181241.1+615634                15.8852 0.0145  0.17612051612900 0.0746262409395                                                                           
233574783 North 2253243025776781184  2.33478995345 0.0189604549937 11.9055800 0.000211939876911 12.2729550 0.001947897158920 11.3985960 0.000887109442104 18491060+6309192 10.843 0.023 10.523 0.019 10.457 0.017 J184910.61+630919.4 10.409 0.022 10.464 0.020 10.365 0.042                                                                                                                                                                         
389969880 North 2157435843139873536  2.15370483145 0.0211131676269 10.9826250 0.000272503877033 11.4378090 0.000746235120134 10.3923880 0.000561399387744 18291752+5837177  9.602 0.025  9.189 0.032  9.083 0.018 J182917.52+583717.4  9.073 0.023  9.131 0.019  9.017 0.025  9.077 0.395                                                                                                                                                            
229649902 North 2267863957741901568  1.38364358781 0.0251808717179 11.1197710 0.000397828807158 11.6400230 0.001398407798120 10.4735260 0.000764353804314 18431501+7326064  9.627 0.020  9.169 0.017  9.039 0.020 J184315.00+732606.4  9.007 0.023  9.073 0.020  8.977 0.023  9.022 0.313 J184314.9+732606                19.0351 0.0590  0.52578051612900 0.1039769716320                                                                           
229715231 North 2259404482780284288  2.19089651767 0.0245275349465 11.3743840 0.000232728317569 11.6906805 0.001265601067860 10.9155680 0.000752078708153 18353282+6849565 10.408 0.020 10.132 0.021 10.110 0.022 J183532.80+684956.5 10.038 0.023 10.076 0.020 10.004 0.029  9.491 0.289 J183532.8+684956                16.5579 0.0187  0.27198051612900 0.0693929160463 5865.64 120.4910 4.15629 0.0816480 MS      0.02362200 0.00974536  5.20979 
229714962 North 2258986634002247040  2.01498539850 0.0203469104769 12.1643960 0.000176336029575 12.4759710 0.001697422418730 11.7036320 0.000665425641718 18355697+6810446 11.166 0.022 10.880 0.021 10.844 0.020 J183556.98+681044.9 10.807 0.023 10.851 0.020 10.774 0.050                                                                                                                                                                         
198241851 North 1634878270430692736  1.42275930899 0.0224099397768 12.1358770 0.000224716683165 12.4869940 0.000685262520854 11.6264020 0.000566534198868 16390463+6354277 11.034 0.020 10.677 0.018 10.608 0.018 J163904.64+635427.5 10.580 0.023 10.606 0.020 10.524 0.050  9.199 0.379 J163904.6+635427                17.2972 0.0284 -0.94079948387100 0.0802183392433                                                                           
357100797 North 2151573766833260800  2.12742149784 0.0241814610676 11.0500700 0.000623527877093 11.3074880 0.001020535408960 10.6673690 0.000935923376315 18194269+5833443 10.279 0.023 10.045 0.027 10.015 0.025 J181942.69+583344.2  9.973 0.023  9.995 0.020 10.002 0.038                                                                                                                                                                         
235677651 North 2264595453269556096  2.68806788574 0.0200427435120 11.8417460 0.000225364350966 12.1442270 0.001307412614180 11.3959400 0.001412545668730 19015993+7247054 10.917 0.020 10.669 0.015 10.599 0.015 J190159.90+724705.6 10.583 0.023 10.620 0.020 10.574 0.058              J190159.8+724705                16.9354 0.0209 -0.06671948387100 0.0712291384557                                                                           
219879207 North 1637503118219376768  1.74943747704 0.0224232617346 11.4908950 0.000249171584785 11.9825430 0.001200669721630 10.8692070 0.000839952665651 17241121+6817072 10.064 0.021  9.609 0.017  9.542 0.020 J172411.21+681707.5  9.465 0.023  9.534 0.020  9.473 0.025  9.680 0.396 J172411.2+681708                19.0985 0.0654  0.83594051612900 0.1045179549940 4926.90  89.6065 3.32465 0.0657094 RGB    -0.16232200 0.00717582          
230131532 North 1649286343816246272  3.06884172183 0.0244575825756 10.4257690 0.000403313558837 10.8896020 0.000902981760517  9.8341570 0.001371644448990 16485502+6942220  9.085 0.020  8.693 0.023  8.587 0.019 J164855.04+694222.1  8.526 0.024  8.593 0.021  8.532 0.021  8.862 0.239 J164855.0+694222                17.7921 0.0338  0.75718051612900 0.0865763274505 5114.06  93.9777 3.58774 0.0663203 RGB_MS -0.01434550 0.00736242  1.63061 
233727455 North 2256744940249025152  1.89821068243 0.0233404728835 11.7873180 0.000235999703327 11.9957180 0.001656507971370 11.4453230 0.001129799384670 18282974+6515175 11.045 0.020 10.882 0.019 10.828 0.018 J182829.75+651517.6 10.797 0.022 10.813 0.020 10.829 0.045              J182829.8+651518 19.9171 0.1524 15.2502 0.0120 -0.83355948387100 0.0629034622103                                                                           
219792306 North 1440892640829288960 12.38572819140 0.0361986156631  8.2015700 0.000446152642130  8.5693750 0.002467517102720  7.7082124 0.001612222487300 17394134+6432109  7.107 0.018  6.788 0.016  6.748 0.016 J173941.15+643210.1  6.693 0.064  6.711 0.022  6.720 0.015  6.653 0.041 J173941.1+643211 21.1103 0.3110 14.1628 0.0058  0.54592051612900 0.0704089232201                                                                           
356868590 North 2260257673740018816  2.65477374669 0.0243702047142 11.6567450 0.000216524944511 12.0001770 0.001855950868910 11.1715120 0.000869932443257 18235519+6945357 10.636 0.022 10.347 0.028 10.282 0.024 J182355.16+694535.6 10.245 0.023 10.283 0.020 10.261 0.036                                                                                               5787.62 123.0500 4.22361 0.0757568 MS      0.27719100 0.00874163  3.20878 
233743754 North 2160291790232638080 10.01211463140 0.0233293330005  9.1493220 0.000231159834893  9.4632260 0.001229203289510  8.7126650 0.002224491002760 18325386+6342330  8.048 0.023  7.793 0.042  7.709 0.024 J183253.61+634233.1  7.089 0.035  7.294 0.020  7.350 0.017  7.466 0.070                                                                                                                                                            
233681770 North 1632852080955289216  3.25832319937 0.0188915722145 11.4658480 0.000258127694772 11.8007770 0.001554344588490 10.9967560 0.000983464751754 17220821+6436410 10.494 0.020 10.219 0.021 10.162 0.018 J172208.23+643641.0 10.094 0.023 10.136 0.020 10.059 0.031  9.939 0.491 J172208.1+643641                17.1166 0.0239  0.39244051612900 0.0730074511441 5738.13 128.2640 4.21738 0.0783430 MS      0.17788100 0.00986986  3.33219 
441809446 North 1652753756814414976  1.44812922858 0.0248247527168 11.1793980 0.000879487959842 11.5470020 0.002982131594710 10.6768830 0.002709711118100 17464263+7425347 10.100 0.021  9.767 0.015  9.708 0.015 J174642.63+742534.9  9.674 0.029  9.704 0.028  9.631 0.037  9.508 0.431 J174642.6+742534                16.9107 0.0277 -0.04105948387100 0.0781805604085 5634.47 111.0210 3.71257 0.0834783 RGB_MS  0.06302650 0.01133150 10.65120 
258804335 North 2262930925808310272  1.68754943673 0.0224250457157 11.9019230 0.000230029772546 12.1957070 0.001408879858390 11.4582980 0.001038172235640 19093769+7119199 10.963 0.022 10.721 0.023 10.670 0.022 J190937.67+711919.8 10.636 0.023 10.653 0.020 10.569 0.054              J190937.7+711920 21.3333 0.2847 16.4540 0.0169 -0.33511948387100 0.0692324776060                                                                           
229596329 North 2268999405360128768  6.99625537107 0.0250939644417  8.9572140 0.000280722361190  9.3458270 0.001449890076700  8.4441430 0.002283306871710 18123053+7510361  7.799 0.021  7.430 0.017  7.380 0.020 J181230.69+751035.5  7.312 0.037  7.370 0.020  7.334 0.017  7.345 0.099                                                                                                                                                            
287086882 North 1636519605068640384  2.29189108799 0.0220225279653 12.2491865 0.000256706941606 12.5940400 0.000815720358442 11.7512170 0.000687464471507 16523759+6653042 11.146 0.022 10.827 0.031 10.794 0.021 J165237.61+665304.3 10.755 0.022 10.795 0.020 10.641 0.048                                                                                               5695.11 124.9990 4.24086 0.0874625 MS     -0.13911900 0.01126950 60.85550 
284899920 North 1433262060196503680  2.30623272873 0.0189260202869 11.6514680 0.000464917759644 12.0107680 0.002227231236560 11.1512830 0.001638525692000 17235852+5833563 10.590 0.023 10.340 0.032 10.226 0.019 J172358.50+583356.3              10.226 0.021 10.184 0.050  9.360 0.506 J172358.5+583356                17.4309 0.0369  0.27922051612900 0.0808441792027 6239.48 145.6550 4.51571 0.0723960 MS      0.19860100 0.01298850 12.80850 
233203155 North 1637944155525118080  2.39152612487 0.0185244495856 11.8662040 0.000201386589318 12.1802810 0.001242808220160 11.3999605 0.000705580537828 17420054+6915544 10.856 0.022 10.581 0.019 10.533 0.020 J174200.60+691554.8 10.474 0.022 10.512 0.020 10.497 0.044  9.741 0.492 J174200.5+691554                16.5283 0.0192 -0.46461948387100 0.0716436040905                                                                  36.32450 
233199678 North 1638847198169462400  2.06097666991 0.0191659854605 11.8227020 0.000233856942473 12.1115470 0.001596966293420 11.3892170 0.000749301049084 17391896+7022141 10.890 0.022 10.598 0.018 10.569 0.020 J173918.95+702214.2 10.548 0.023 10.567 0.020 10.491 0.042  9.924 0.532 J173919.0+702214                16.3339 0.0170 -0.67229948387100 0.0709632459116 6042.76 180.9650 4.06599 0.0834716 MS     -0.24059900 0.02239550  5.50554 
233122592 North 2257503843789406592  2.27237628868 0.0245101957656 11.5966400 0.000202580986226 11.9034195 0.001337462636330 11.1433030 0.001420065976840 18150856+6533133 10.651 0.023 10.347 0.023 10.272 0.016 J181508.56+653313.4 10.240 0.023 10.287 0.020 10.259 0.036              J181508.6+653313                16.3614 0.0169 -1.00667948387000 0.0748160132375 5735.75 127.3440 4.16797 0.0862287 MS     -0.11592900 0.01146260  6.68652 
229700662 North 2259634967904742400  1.83719540773 0.0164161714044 11.7212305 0.000194665390360 11.9862320 0.001133234517930 11.3125100 0.001153273487150 18281218+7011285 10.855 0.022 10.642 0.021 10.581 0.020 J182812.15+701128.4 10.540 0.023 10.569 0.020 10.532 0.041                                                                                               6285.93 145.8430 4.03099 0.0761226 MS      0.02581500 0.01449010  7.00632 
424439649 North 2156649215586870400  1.38526993251 0.0241231098625 11.5836430 0.000259708984843 11.8507910 0.001035128703390 11.1815450 0.000794079239895 18375675+6132151 10.706 0.027 10.520 0.028 10.474 0.019 J183756.73+613215.2 10.447 0.022 10.475 0.020 10.452 0.043                                                                                                                                                                         
229942746 North 2143712533573240576  3.22089673728 0.0270635413089 10.1671810 0.000300172035061 10.6392600 0.000833451712640  9.5689610 0.001596018125830 19120721+6020338  8.821 0.024  8.381 0.026  8.297 0.016 J191207.21+602033.8  8.244 0.023  8.311 0.020  8.241 0.019  8.129 0.124                                                                                                                                                            
230121483 North 1650385374407719168  1.42366820242 0.0204899252192 12.6358960 0.000156571970036 12.9049570 0.001543275447240 12.2146750 0.000655400220205 16410112+7059112 11.699 0.021 11.467 0.023 11.408 0.019 J164101.12+705911.3 11.379 0.023 11.407 0.021 11.409 0.108                                                                                               5895.22 161.7230 4.13183 0.0891368 MS     -0.35389900 0.01943610 12.28850 
219796429 North 1633128294595995264  1.74009612395 0.0226730567196 11.6580980 0.000215729201450 11.9459820 0.002087211218660 11.2205750 0.001078827158720 17420682+6514318 10.715 0.022 10.440 0.021 10.387 0.016 J174206.78+651431.7 10.359 0.023 10.387 0.020 10.334 0.037              J174206.7+651431                15.9457 0.0129 -0.95801948387100 0.0705280571760                                                                           
441767708 North 1652182109550545536  7.05151524574 0.0283040452664  9.1658600 0.000249178788396  9.5589170 0.001489697343710  8.6501420 0.002356500919880 17275405+7318512  8.050 0.032  7.691 0.023  7.639 0.026 J172753.94+731851.2  7.554 0.032  7.629 0.020  7.598 0.017  7.569 0.107 J172753.8+731850                15.4241 0.0143  0.32550051612900 0.0794502890186 5490.26 105.9460 3.94839 0.0857503 MS      0.05014200 0.00788288          
229402347 North 2238846982595965184  2.01428173597 0.0232552706212 11.7877100 0.000204174407810 12.1225660 0.000884437563676 11.3082130 0.000625018344806 19304632+6016383 10.765 0.022 10.463 0.018 10.420 0.022 J193046.30+601638.3 10.295 0.023 10.347 0.020 10.341 0.045              J193046.2+601638                17.2442 0.0412  0.11436051612900 0.0815807226715                                                                           
233688441 North 2158329883532405504  2.77569000046 0.0269416237209 10.9069330 0.000270261620715 11.2599390 0.001043971482850 10.4211130 0.000566278638916 18212507+6136173  9.882 0.020  9.595 0.021  9.517 0.019 J182125.09+613616.8  9.493 0.022  9.540 0.020  9.449 0.027              J182125.0+613616                16.7589 0.0226  0.30486051612900 0.0745991935569 5910.97 120.9920 4.14062 0.0783987 MS      0.13152100 0.00928974  6.77127 
232614323 North 1438812570987404160 17.19164638110 0.0312455173706  7.8542557 0.000352658682769  8.2497870 0.002580725497540  7.3473420 0.003423343089340 17165887+6234411  6.720 0.021  6.451 0.021  6.374 0.021 J171658.63+623442.5  6.325 0.076  6.333 0.024  6.370 0.015  6.293 0.034                                                                                                                                                            
258803655 North 2262826403483519744  1.50818165354 0.0228703491204 11.9421400 0.000265122498190 12.2853030 0.001267404787970 11.4502440 0.001063999887130 19072578+7053203 10.884 0.022 10.633 0.019 10.579 0.022 J190725.78+705320.3 10.528 0.023 10.554 0.020 10.487 0.045              J190725.8+705320                17.1626 0.0234  0.32816051612900 0.0718100520548                                                                           
321600696 North 1652744239166996992  1.56675568696 0.0225186792843 11.7367040 0.000227891258601 12.0645100 0.001240602663300 11.2631980 0.000619311713158 17583373+7443373 10.732 0.026 10.432 0.032 10.387 0.023 J175833.75+744337.3 10.346 0.023 10.378 0.020 10.335 0.045                                                                                               5810.46 131.8030 3.86949 0.0842749 RGB_MS -0.08590250 0.01816430  5.05906 
235685544 North 2265269346522106112  3.10804863712 0.0196362836365 12.0288820 0.000194881279885 12.3427900 0.001166684267200 11.5620970 0.000802355111733 19124715+7446377 11.006 0.017 10.682 0.017 10.675 0.021 J191247.07+744637.4 10.620 0.023 10.656 0.020 10.506 0.056              J191247.1+744637                16.5758 0.0182 -0.64999948387100 0.0705005883250                                                                           
420107753 North 2268349838802338816  1.49732479273 0.0290118916331 11.6023420 0.000257093952476 11.9151480 0.001287739711240 11.1421990 0.000978252791871 19002777+7517524 10.596 0.019 10.396 0.028 10.305 0.021 J190027.76+751752.4 10.273 0.023 10.287 0.021 10.195 0.044                                                                                                                                                                         
353990370 North 2151835210082468992  1.79820770585 0.0165697055577 11.1768880 0.000252572277709 11.6696750 0.001121800235270 10.5544250 0.000725400070496 18100576+5736197  9.770 0.023  9.285 0.028  9.187 0.024 J181005.74+573619.9  9.142 0.023  9.216 0.020  9.163 0.026  9.011 0.271 J181005.7+573619                18.8446 0.0505  0.24408051612900 0.0997651732205 5009.57  91.3728 3.30225 0.0657191 RGB    -0.08215150 0.00717071          
230069213 North 1653976959203417984  2.55549532443 0.0254856910552 10.6054960 0.000228313842984 11.0621810 0.001083461774100 10.0116760 0.000931334491698 16113917+7127417  9.269 0.020  8.869 0.036  8.741 0.019 J161139.15+712741.7  8.690 0.023  8.755 0.020  8.695 0.024  8.718 0.279                                                                                  5146.41  96.9120 3.49985 0.0704261 RGB_MS -0.20855200 0.00824922          
237254272 North 2263830674213550464  2.11320634054 0.0224610669446 11.5030610 0.000213643750227 11.8613560 0.001131655156120 10.9900740 0.000797901592284 19553110+7235309 10.383 0.020 10.135 0.018 10.063 0.015 J195531.10+723530.8 10.025 0.023 10.035 0.020 10.008 0.033  9.356 0.370 J195531.0+723530 21.4041 0.3111 16.2452 0.0154 -0.24363948387100 0.0699375800405                                                                           
232616000 North 1438602800488559616  2.06398922437 0.0202982243194 12.2853890 0.000162088826468 12.6033630 0.000966856153260 11.8223220 0.000668541537852 17175373+6216097 11.315 0.021 11.028 0.019 10.969 0.020 J171753.71+621609.9 10.910 0.022 10.943 0.020 10.904 0.046              J171753.7+621609                17.4135 0.0285 -0.27669948387100 0.0757373519473 5812.88 132.6480 4.12522 0.0850611 MS     -0.11498900 0.01226590  4.64205 
237203888 North 2289198842711637760  3.50334737341 0.0194998377667 12.2720550 0.000230025519065 12.6552160 0.001731647979560 11.7433820 0.000746466296600 19332584+7534589 11.098 0.021 10.755 0.018 10.649 0.015 J193325.78+753459.2 10.612 0.022 10.650 0.020 10.572 0.050                                                                                                                                                                         
229743729 North 2258666130659646336  1.94165647452 0.0191742698428 12.5095710 0.000246404082956 12.8915590 0.000887473435044 11.9798640 0.000504138438086 18390036+6723147 11.368 0.023 11.020 0.021 10.948 0.020 J183900.36+672315.0 10.911 0.022 10.961 0.020 10.877 0.050              J183900.3+672314                18.7574 0.0325  0.24756051612900 0.0821923472145                                                                           
237099076 North 1647140264621391104  1.76578181771 0.0327836107165 11.0030450 0.000790767966033 11.3026000 0.001453720487030 10.5264780 0.001100633806970 16004969+7005187  9.985 0.019  9.649 0.016  9.627 0.020 J160049.68+700518.7  9.582 0.022  9.612 0.020  9.578 0.029  9.644 0.477 J160049.5+700518                15.6994 0.0181 -0.78511948387100 0.0726590455527                                                                           
376883672 North 2266064435164774272  2.18603756670 0.0185309945909 11.0816080 0.000313814622478 11.3984850 0.001124484992860 10.6299290 0.000563630569744 18565250+7225438 10.173 0.022  9.876 0.028  9.841 0.025 J185652.51+722543.8  9.788 0.022  9.829 0.020  9.772 0.034              J185652.6+722543                16.4475 0.0176  0.04434051612900 0.0717818773965                                                                           
229775316 North 2265931050659740544  1.47047941263 0.0186702455772 12.4741270 0.000173779087895 12.7068080 0.001135367481130 12.1015060 0.001272563690880 18512594+7136386 11.698 0.031 11.506 0.018 11.446 0.036 J185125.69+713637.6              12.139 0.129 11.047 0.186              J185125.9+713638 21.1712 0.2329 16.2045 0.0152 -0.89485948387100 0.0698504720929                                                                           
198282047 North 1635983043394612992  2.24131937011 0.0242871422181 11.9330940 0.000268991939332 12.2039850 0.000724265081020 11.5131400 0.000490658822872 16415696+6546077 11.068 0.023 10.862 0.023 10.764 0.019 J164156.93+654607.8 10.747 0.022 10.791 0.021 10.726 0.057              J164156.9+654608                16.6813 0.0231 -0.32677948387100 0.0719667507098 6115.81 148.0730 4.20325 0.0752116 MS      0.12020100 0.01346590  8.54319 
219754475 North 1440438160273182336  2.07668020186 0.0190890226328 11.9713390 0.000230492698305 12.2795480 0.001552308508590 11.5101400 0.000841143536962 17263939+6355194 10.982 0.022 10.721 0.019 10.667 0.015 J172639.40+635519.8 10.623 0.023 10.656 0.020 10.610 0.038 10.073 0.494 J172639.4+635520                17.1863 0.0248  0.15026051612900 0.0728691036035                                                                           
329174042 North 1434914557452615808  1.91351496248 0.0201848204666 11.9695150 0.000180270565203 12.2677270 0.001897647067910 11.5222170 0.001027418352170 17350023+5945550 11.016 0.030 10.722 0.031 10.691 0.020 J173500.23+594554.8 10.661 0.023 10.695 0.020 10.630 0.057              J173500.2+594554                16.6117 0.0249 -0.56193948387100 0.0762731862705                                                                           
356977742 North 2151599089960264832  1.99075071739 0.0219056402255 11.3755550 0.000264538342835 11.6865790 0.000771299970703 10.9168730 0.001055727232750 18144868+5609012 10.404 0.029 10.128 0.034 10.057 0.019 J181448.68+560901.6 10.018 0.023 10.053 0.020  9.964 0.033  9.751 0.524 J181448.6+560901                16.7378 0.0201 -0.05175948387100 0.0757419200204 5918.23 125.3390 3.95863 0.0775325 MS      0.15189100 0.00974153  4.74766 
233610258 North 2253960323972464256  1.13105175453 0.0294390395791 12.2866650 0.000359555061537 12.4747430 0.001021613811170 11.9487310 0.000610762512814 18523945+6544153 11.592 0.022 11.434 0.019 11.371 0.017 J185239.45+654415.2 11.341 0.023 11.361 0.020 11.330 0.082              J185239.4+654415 19.9957 0.1298 15.7385 0.0101 -0.93369948387100 0.0634790156792                                                                           
441790113 North 1652276328249603840  1.82824866403 0.0239609992863 11.3044405 0.000309399646737 11.7925210 0.001482279188510 10.6860750 0.000647553966259 17303914+7238346  9.927 0.021  9.492 0.023  9.382 0.016 J173039.14+723834.6  9.322 0.023  9.388 0.020  9.275 0.026                                                                                               5063.38  95.0619 3.52687 0.0651693 RGB_MS -0.03004060 0.00756887          
230134656 North 1650075690085723264  1.52633160885 0.0584261623573 11.5635190 0.000238792869064 11.8273390 0.001536151109740 11.1472840 0.000850266769242 16510331+7025404 10.651 0.020 10.384 0.021 10.328 0.018 J165103.33+702540.3 10.309 0.023 10.325 0.021 10.279 0.045              J165103.2+702540 21.2158 0.2828 15.5335 0.0120 -1.25441948387000 0.0694562164754 6280.90 150.3590 4.18470 0.0870678 MS     -0.39821900 0.01908440  7.31493 
258802871 North 2262150925387161344  1.88266620764 0.0204825673918 12.2932110 0.000200219430171 12.5733200 0.001239086398550 11.8622920 0.000595485202275 19080567+6917185 11.378 0.022 11.139 0.019 11.080 0.017 J190805.65+691718.5 11.045 0.023 11.069 0.020 10.977 0.055              J190805.6+691718                16.5850 0.0180 -0.67091948387100 0.0698117955463                                                                           
383676981 North 2256322452904113408  1.23154967229 0.0184349885535 11.8283640 0.000318310130791 12.0286730 0.001634897565990 11.4954420 0.000996477278483 18364189+6344138 11.129 0.022 10.960 0.035 10.908 0.022 J183641.88+634413.5 10.876 0.023 10.890 0.020 10.814 0.052                                                                                                                                                                         
289571725 North 1631828637491706624  1.21639275624 0.0213552965913 12.3847260 0.000269347001677 12.5545570 0.001056149723520 12.0830310 0.000464481295005 16482911+6350359 11.729 0.021 11.594 0.027 11.561 0.027 J164829.11+635036.0 11.507 0.023 11.517 0.021 11.537 0.099              J164829.0+635036 19.5927 0.1019 15.6385 0.0107 -0.62161948387100 0.0600384868820                                                                  13.85480 
230069843 North 1646827522282764416  7.05124516852 0.0254028457195  9.6060310 0.000234595459787 10.1376860 0.001309244772640  8.9662480 0.001391414867770 16120891+6927023  8.198 0.024  7.750 0.018  7.632 0.020 J161208.96+692702.5  7.483 0.032  7.644 0.019  7.575 0.016  7.596 0.107 J161208.9+692702                18.0115 0.0492  1.15910051613000 0.0983903019873 4925.79  84.5663 3.82149 0.0837476 RGB_MS  0.39917800 0.00545153          
377255217 North 2154985070377972480  2.23357312896 0.0211701038828 11.3381720 0.000367896896725 11.6788450 0.001709401063640 10.8640710 0.001192298934590 19053848+5747165 10.326 0.023 10.107 0.032  9.991 0.022 J190538.50+574716.7  9.925 0.023  9.975 0.019 10.004 0.040  9.248 0.330 J190538.5+574716                17.0710 0.0285  0.48376051612900 0.0756739164291                                                                           
376883641 North 2266078075980904192  5.17990528556 0.0200030267927  9.6922750 0.000316368273995 10.0554870 0.000755032069744  9.2049010 0.001086446746900 18562781+7229309  8.631 0.021  8.330 0.040  8.270 0.024 J185627.84+722930.8  8.221 0.024  8.262 0.020  8.224 0.020  8.408 0.204 J185627.8+722930                15.5951 0.0118  0.43350051612900 0.0720981622913                                                                           
232677029 North 2153101435161052672  1.35567959181 0.0310068983287 11.6246805 0.000214486929095 11.8534710 0.002014831833900 11.2649230 0.001004026274790 18483990+5601488 10.833 0.021 10.682 0.018 10.645 0.020 J184839.91+560148.8 10.598 0.022 10.615 0.020 10.571 0.049              J184839.8+560148 20.6068 0.2200 15.5661 0.0116 -0.00521948387097 0.0614027953339                                                                           
441738060 North 1656445809484379392  3.11475994917 0.0370372431813 10.6720890 0.000417585855421 11.1064005 0.000992588217649 10.0922130 0.000965055483137 17163216+7526089  9.377 0.018  8.938 0.017  8.862 0.020 J171632.26+752607.9  8.786 0.023  8.825 0.020  8.745 0.022  8.602 0.238 J171632.2+752608                16.9459 0.0289 -0.55713948387100 0.0853857712819 5000.13  99.0922 3.35817 0.0781166 RGB    -0.75878200 0.01019890          
376871394 North 2266035912285250304  1.36507459142 0.0235258991082 11.7679640 0.000226070838860 12.0392730 0.001450863714800 11.3559250 0.000749505833412 18541233+7204105 10.866 0.021 10.624 0.024 10.595 0.020 J185412.35+720410.7 10.569 0.023 10.600 0.020 10.591 0.062              J185412.1+720410                16.1432 0.0148 -0.32099948387100 0.0670892603250                                                                           
258828187 North 2255787673640991360  1.70929925511 0.0226790080616 11.9889930 0.000307028336623 12.2593480 0.000805176916868 11.5595810 0.000478877215485 19090329+6713063 11.098 0.023 10.830 0.023 10.801 0.023 J190903.27+671306.4 10.711 0.022 10.741 0.020 10.771 0.059                                                                                                                                                                         
219856298 North 1638555316487555840  3.32846944745 0.0247469808351 10.4572180 0.000295832037139 10.9346070 0.000850034103118  9.8487990 0.001073134406230 17091080+6920194  9.068 0.029  8.605 0.023  8.492 0.020 J170910.75+692019.7  8.456 0.022  8.524 0.020  8.447 0.019  8.253 0.153 J170910.8+692019                17.7239 0.0321 -0.10209948387100 0.0930953393517 4950.91  92.2757 3.36348 0.0698810 RGB    -0.37025200 0.00802515          
229793976 North 2256057985998798336  1.23682152970 0.0225034118458 12.3915780 0.000246374221071 12.6511130 0.001872679649040 11.9817730 0.000544721565271 18584523+6739232 11.554 0.022 11.312 0.019 11.240 0.019 J185845.22+673923.3 11.229 0.023 11.248 0.020 11.152 0.075              J185845.2+673923 21.0962 0.3203 16.4499 0.0194 -1.14777948387000 0.0711520055346                                                                           
229736680 North 2265766909892895872  1.65028300428 0.0190787908117 11.8412840 0.000193456382399 12.3195230 0.001376998191110 11.2289440 0.000760453877527 18363364+7131197 10.487 0.023 10.032 0.021  9.959 0.015 J183633.64+713119.6  9.894 0.023  9.957 0.020  9.829 0.038  9.569 0.516                                                                                                                                                            
230002632 North 2240301636478961280  1.56773979078 0.0175882950620 11.6705870 0.000203810467525 11.8989790 0.001129124364580 11.3081640 0.000702986150526 19231610+6149578 10.905 0.023 10.737 0.024 10.664 0.020 J192316.10+614957.8 10.650 0.023 10.666 0.021 10.688 0.046                                                                                                                                                                         
230125546 North 1648495245200002432  1.43444080796 0.0237168655576 12.2757015 0.000198315414641 12.5689660 0.001059236690240 11.8358290 0.001178102395970 16440122+6742352 11.329 0.020 11.064 0.023 11.006 0.020 J164401.23+674235.1 10.981 0.023 11.021 0.020 10.941 0.069              J164401.2+674235                16.9738 0.0177 -0.49211948387100 0.0706643899505 5982.99 150.8770 4.06766 0.0806089 MS     -0.05206400 0.01486870  6.49426 
233612258 North 2252951414676402176  1.70371743415 0.0223647220178 11.9143820 0.000206297326573 12.2216780 0.001128103062500 11.4656550 0.000752262502208 18531340+6225385 10.964 0.022 10.746 0.024 10.666 0.019 J185313.39+622538.3 10.628 0.023 10.653 0.019 10.634 0.053              J185313.3+622538                17.0891 0.0313  0.24718051612900 0.0743597794335                                                                           
224608088 North 1436821767746667264  1.93129725775 0.0213377022027 11.1863020 0.000434843505588 11.5415440 0.001249953817310 10.6858840 0.000750972322452 17030833+5847015 10.094 0.020  9.786 0.015  9.713 0.015 J170308.33+584701.6  9.666 0.023  9.706 0.020  9.661 0.030  9.380 0.330 J170308.3+584701                16.7999 0.0208 -0.03189948387100 0.0750598852486                                                                           
160604494 North 1654427350949864192  2.03641434623 0.0209867136833 11.2918215 0.000380438843563 11.8334220 0.001618842129870 10.6312520 0.000805020182953 16195844+7308450  9.809 0.020  9.295 0.019  9.180 0.014 J161958.40+730844.9  9.128 0.023  9.219 0.020  9.087 0.025  9.045 0.345                                                                                  4836.65  83.4162 3.29569 0.0576574 RGB     0.24093800 0.00568891          
233208438 North 1638883486348950528  3.19287923572 0.0246477424664 11.4003490 0.000328570006151 11.7195390 0.001322422688590 10.9441160 0.001060845030470 17454212+7046464 10.461 0.023 10.210 0.021 10.116 0.016 J174542.10+704646.4 10.086 0.023 10.128 0.020 10.096 0.036  9.530 0.392 J174542.1+704646                16.8958 0.0230  0.06996051612900 0.0743772432374                                                                           
229644321 North 2266224375450390656  2.50013555447 0.0201960176583 11.3101700 0.000281777232835 11.6002320 0.001113628453760 10.8754850 0.000973097178359 18384395+7238001 10.374 0.021 10.144 0.019 10.058 0.015 J183843.96+723759.9 10.029 0.022 10.063 0.019  9.963 0.039              J183843.9+723759                16.0277 0.0147 -0.41069948387100 0.0698325456243                                                                           
377053036 North 2153536395089339008  1.33879251919 0.0195891548695 11.9523040 0.000189459558758 12.2035360 0.001445715076240 11.5536250 0.000794640755427 18594793+5739429 11.094 0.027 10.814 0.028 10.798 0.020 J185947.93+573942.8 10.761 0.023 10.800 0.020 10.681 0.051  9.187 0.278 J185947.9+573943 21.0812 0.2947 15.8211 0.0171 -1.13009948387000 0.0712053583702                                                                           
233499061 North 1653772110739757696  1.28324592880 0.0311873013419 11.3128930 0.000370056348746 11.7995840 0.001421798099880 10.6988920 0.000764384631308 16383935+7230434  9.904 0.020  9.491 0.023  9.338 0.019 J163839.35+723043.2  9.304 0.022  9.369 0.020  9.271 0.030  9.476 0.492 J163839.4+723042 21.2996 0.4011 18.5946 0.0698  0.03620051612900 0.1093437310740 5015.60  92.3419 3.15407 0.0672960 RGB    -0.16539200 0.00748926          
229962295 North 2254315947265638656  1.75906150897 0.0207248364041 11.7769985 0.000439863990490 12.1240150 0.000710623925844 11.2800440 0.000502688806514 19170773+6511535 10.699 0.020 10.412 0.017 10.362 0.014 J191707.73+651153.4 10.311 0.023 10.353 0.020 10.345 0.048                                                                                               5766.71 125.9290 4.00843 0.0815013 MS      0.05100200 0.01027140  2.75258 
383676204 North 2160043339260862208  2.15620700666 0.0202373117062 11.6696830 0.000192107213231 12.1705680 0.001112871392650 11.0396185 0.000968671763700 18370485+6213288 10.244 0.022  9.761 0.026  9.672 0.020 J183704.82+621328.9  9.618 0.023  9.687 0.019  9.578 0.028  9.467 0.395                                                                                                                                                            
233504702 North 1653884703305892480  1.65459575873 0.0900313231319 11.6963380 0.000221504167083 11.9372030 0.001413173120970 11.3129680 0.000877772378589 16444466+7302514 10.919 0.036 10.711 0.051 10.662 0.059 J164444.60+730251.6 10.504 0.030 10.527 0.028 10.447 0.064              J164444.5+730251 20.7939 0.2916 15.7093 0.0164 -0.66285948387100 0.0727472356419 6217.11 158.4010 4.11733 0.0769185 MS     -0.00797000 0.01653790 18.23060 
229712257 North 2259462864271647360  2.08615924253 0.0184996633145 11.4734220 0.001300809985390 11.9556460 0.005656586743680 10.8547540 0.003857318156570 18343396+6931453 10.079 0.022  9.630 0.021  9.533 0.015 J183433.99+693145.4  9.470 0.023  9.486 0.020  9.431 0.024  9.654 0.336 J183434.0+693145 21.9278 0.4234 17.8497 0.0337 -0.67649948387100 0.0899110680473 4913.54  91.4604 3.45726 0.0698672 RGB_MS -0.40599200 0.00804140 16.10270 
441715987 North 1653647144370170112  2.52869376007 0.0220228733212 10.8494380 0.000327389120600 11.1810840 0.001418022123680 10.3837640 0.000863756285199 16563582+7250569  9.867 0.021  9.570 0.015  9.520 0.016 J165635.83+725056.9  9.481 0.023  9.523 0.020  9.451 0.027                                                                                               5855.90 123.7780 3.89327 0.0789828 MS      0.12126100 0.00964849  7.21041 
353894978 North 2150367911814795904  2.77484173666 0.0223040831413 10.6923210 0.000383155861489 10.9796080 0.001659465589430 10.2721220 0.001041228826430 18064464+5624253  9.798 0.021  9.536 0.021  9.498 0.022 J180644.62+562425.4  9.429 0.023  9.456 0.020  9.419 0.028  9.582 0.462 J180644.6+562425 21.0024 0.2262 15.3598 0.0101 -0.33683948387100 0.0680119822838                                                                           
233715368 North 2256670203520160896  2.18063261981 0.0254908344303 11.5546220 0.000271388242322 11.8662270 0.001214814698810 11.0959700 0.001062343625900 18241574+6459102 10.576 0.023 10.286 0.021 10.244 0.015 J182415.73+645910.3 10.190 0.022 10.225 0.020 10.138 0.035              J182415.7+645909                16.5721 0.0200 -0.23405948387100 0.0727177964639 5884.37 153.1730 3.96311 0.0844848 MS     -0.16642900 0.01603830  6.25965 
353898370 North 2150223119877399680  2.00940453563 0.0251717700073 11.0185080 0.000426809047440 11.2645140 0.001608124041270 10.6404930 0.001069301109520 18074040+5533355 10.223 0.020  9.999 0.021  9.947 0.020 J180740.40+553335.5  9.901 0.022  9.921 0.020  9.908 0.035              J180740.5+553334 20.4908 0.1894 14.7964 0.0083 -1.07659948387000 0.0659613651533                                                                           
229672410 North 1653839936861947136  1.48552872885 0.0259560412784 11.8002980 0.000190339802818 12.3010340 0.001595800956890 11.1696470 0.001508874432470 16494411+7302076 10.391 0.020  9.921 0.017  9.819 0.020 J164944.08+730207.5  9.745 0.023  9.827 0.020  9.671 0.030              J164944.0+730207                19.4416 0.0985  0.33404051612900 0.1298188597060 4994.62  92.9917 3.31507 0.0644325 RGB    -0.05290350 0.00736066          
219813035 North 1439600298053224192  1.56246523525 0.0264541935388 12.6391780 0.000269176428691 12.9049310 0.001587793116700 12.2299220 0.000954571620164 17482800+6316081 11.776 0.020 11.531 0.021 11.485 0.019 J174828.02+631608.3 11.456 0.023 11.480 0.020 11.277 0.076              J174828.0+631608                16.8233 0.0203 -0.75809948387100 0.0694177226556                                                                           
236761237 North 2260115974179019520  1.68986323499 0.0236898241398 11.7769950 0.000198896253992 12.1733350 0.001570404804660 11.2395380 0.000681053151495 18121401+6948219 10.583 0.020 10.243 0.017 10.154 0.022 J181213.99+694821.8 10.105 0.024 10.161 0.020 10.153 0.038  9.878 0.533 J181214.0+694822                17.7369 0.0310 -0.08117948387100 0.0813547740216                                                                           
359583814 North 2154916140445349760  1.66057872696 0.0193326082509 11.9375690 0.000236198534656 12.1904140 0.001187232332950 11.5411060 0.000690361623624 18375881+5940004 11.073 0.023 10.879 0.032 10.813 0.022 J183758.79+594000.3 10.794 0.022 10.809 0.020 10.775 0.067              J183758.8+593959 22.2201 0.4962 15.9317 0.0137 -0.62553948387100 0.0668438403946                                                                           
332478380 North 1421153589611911424  3.91436879051 0.0205319275234 10.3237070 0.000450997314531 10.8093330 0.000852491095157  9.7150050 0.001407072209240 17420543+5617581  8.971 0.032  8.501 0.042  8.407 0.021 J174205.45+561757.2  8.359 0.023  8.435 0.020  8.358 0.020  8.176 0.136 J174205.4+561757                17.9643 0.0362  0.35962051612900 0.0948488533846                                                                           
219871829 North 1638517619558757120  1.50918254752 0.0238981817962 11.5540830 0.000297211417976 11.7957950 0.001637368179420 11.1673380 0.000889103132361 17195578+6929518 10.709 0.020 10.497 0.019 10.461 0.021 J171955.77+692951.8 10.419 0.023 10.430 0.020 10.427 0.039  9.467 0.318 J171955.6+692951 20.7970 0.2339 15.4667 0.0113 -0.60221948387100 0.0646745187694 6480.81 211.9260 4.11558 0.0778734 MS     -0.23623900 0.03310620  8.92072 
233621588 North 2156062797931509120  1.64026476351 0.0240387742519 11.6359190 0.000235505340246 12.1775255 0.001696390998440 10.9757820 0.001056809340790 18562432+6131018 10.123 0.020  9.632 0.015  9.518 0.015 J185624.29+613102.2  9.463 0.022  9.550 0.019  9.436 0.032  9.005 0.329                                                                                                                                                            
230375947 North 2252351768523083520  1.76206684276 0.0172026092985 12.0886210 0.000197080751352 12.3404790 0.001352433833580 11.6967535 0.000891555638162 19002087+6305159 11.256 0.020 11.049 0.019 11.015 0.023 J190020.87+630515.5 10.961 0.023 10.991 0.019 10.930 0.059                                                                                                                                                                         
229781949 North 2256273932657533184  1.86442500237 0.0284644085934 12.3935770 0.000229386492308 12.6726350 0.001432289219550 11.9668920 0.000562523969426 18533803+6852124 11.509 0.022 11.261 0.019 11.225 0.022 J185338.01+685212.2 11.197 0.023 11.244 0.020 11.103 0.067              J185338.0+685212                17.0621 0.0263 -0.17977948387100 0.0715817283948                                                                           
258803480 North 2262600251982205568  1.51444609700 0.0172756974568 12.3101210 0.000186908199332 12.5940430 0.001339203302280 11.8735250 0.001142108885760 19083432+7028239 11.383 0.022 11.159 0.019 11.110 0.023 J190834.33+702823.8 11.071 0.022 11.092 0.020 10.974 0.051 10.068 0.523 J190834.3+702823 21.8061 0.3281 16.5929 0.0174 -0.40901948387100 0.0681475794708                                                                           
357128174 North 2151333111225486720  2.49234744906 0.0222881845703 11.5224910 0.000243186903915 11.7631890 0.001612035510560 11.1475710 0.001155316371260 18215820+5656464 10.750 0.024 10.516 0.030 10.481 0.022 J182158.20+565646.5 10.460 0.023 10.480 0.020 10.521 0.046              J182158.1+565646 21.2131 0.2476 15.5120 0.0117 -0.81547948387100 0.0673606288137 6352.72 156.5560 4.19788 0.0769287 MS     -0.05402500 0.01738150  9.94512 
353993444 North 2150013697271912448  1.93153086974 0.0201869772915 11.8483580 0.000208134613649 12.3001820 0.001356811519910 11.2624330 0.001297758808780 18111891+5513427 10.567 0.023 10.123 0.028 10.044 0.024 J181118.90+551342.5  9.990 0.023 10.059 0.021  9.965 0.036  9.746 0.492 J181118.8+551342                18.8845 0.0602  0.10858051612900 0.1018309367750                                                                           
233719679 North 2159785705646114816  2.25823815254 0.0186510276607 11.0450860 0.000386393126899 11.3433280 0.000790043416014 10.6105540 0.000444127039472 18250774+6142351 10.083 0.023  9.846 0.021  9.782 0.016 J182507.73+614234.9  9.773 0.023  9.807 0.020  9.732 0.030  9.740 0.499 J182507.7+614234                15.8440 0.0150 -0.14799948387100 0.0696067590293                                                                           
230134331 North 1650507420198191488  2.18751393496 0.0211968245359 10.6955550 0.000260787376162 11.1386590 0.001057496761050 10.1167910 0.000572216878838 16510268+7135409  9.385 0.020  8.978 0.021  8.886 0.019 J165102.66+713541.0  8.835 0.022  8.895 0.020  8.806 0.021  8.811 0.277 J165102.7+713540                17.3471 0.0185  0.00182051612903 0.0818882900249 5182.60  99.7610 3.11962 0.0604876 RC     -0.37287200 0.00914098          
219793006 North 1439176986077049088  2.21848011147 0.0295594455218 11.8469650 0.000222567801202 12.1281300 0.000996292251598 11.4226420 0.001087642122080 17401750+6233534 10.959 0.023 10.688 0.022 10.638 0.018 J174017.49+623353.5 10.603 0.023 10.639 0.020 10.653 0.077                                                                                                                                                                         
219808895 North 1440697610657596928  1.91989383696 0.0197002703316 11.3902060 0.000243608583367 11.6707880 0.001786037038720 10.9697080 0.000948049671517 17463903+6424113 10.489 0.020 10.288 0.021 10.211 0.016 J174639.04+642411.5 10.165 0.023 10.191 0.020 10.149 0.034  9.718 0.477 J174639.1+642411 21.7955 0.3030 15.9569 0.0133 -0.20281948387100 0.0668984561082                                                                           
357048961 North 2151578194942104192  1.90781863032 0.0215307549193 11.6843550 0.000214539326185 11.9759640 0.001614968107350 11.2509630 0.001065403261900 18183038+5829111 10.756 0.026 10.581 0.032 10.470 0.020 J181830.36+582911.2 10.430 0.023 10.464 0.020 10.397 0.043                                                                                               6046.38 139.1060 4.10237 0.0762476 MS      0.12330100 0.01196200  5.36686 
233658147 North 1437456353458866816  2.85602966813 0.0227177710014 10.8879980 0.000341248239555 11.2153310 0.000779667702179 10.4282950 0.000971373028620 17185524+6044477  9.904 0.023  9.660 0.023  9.556 0.019 J171855.23+604447.8  9.530 0.023  9.566 0.020  9.548 0.026  9.546 0.362 J171855.2+604447                16.2305 0.0162 -0.06941948387100 0.0727475787690 5728.11 114.4280 4.10000 0.0819971 MS      0.07719500 0.00865295  5.19577 
441733094 North 1656366408425219584  1.81538367302 0.0209704401950 11.6355670 0.000229831590162 11.8412310 0.001080296359310 11.3008850 0.000810033133040 17122443+7503308 10.925 0.021 10.757 0.018 10.740 0.018 J171224.45+750330.6 10.709 0.023 10.722 0.020 10.655 0.063              J171224.4+750329 19.9962 0.1862 15.1568 0.0123 -0.47543948387100 0.0613591180646 6739.83 222.5030 4.25096 0.0718810 MS     -0.09838900 0.03812560 11.66540 
233155595 North 2158163719837294848  2.00731236392 0.0190277431407 11.8017810 0.000181626262489 12.1747370 0.001266475257090 11.2721720 0.000925743520797 18183811+6030587 10.599 0.020 10.225 0.021 10.175 0.016 J181838.10+603059.7 10.118 0.023 10.142 0.020 10.056 0.038  9.550 0.429 J181838.1+603059                16.8036 0.0283 -0.97867948387100 0.0800619098834 5335.93 112.2890 3.51823 0.0919410 RGB_MS -1.02556000 0.01397200          


==> anc/Table2.txt <==
Title: Testing the Limits of Precise Subgiant Characterization with APOGEE and Gaia: Opening a Window to Unprecedented Astrophysical Studies
Authors: Diego Godoy-Rivera, Jamie Tayar, Marc H. Pinsonneault, Romy Rodriguez Martinez, Keivan G. Stassun, Jennifer L. van Saders, Rachael L. Beaton, D. A. Garcia-Hernandez, Johanna K. Teske
Table: Table of stellar parameters derived from SED fitting using EXOFASTv2.
================================================================================
Byte-by-byte Description of file: Table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label       Explanations
--------------------------------------------------------------------------------
   1-  9 I9     ---       TIC         TIC ID
  11- 13 A3     ---       Flagfit     Flag fit
  15- 20 F6.3   solLum    Luminosity  Luminosity
  22- 26 F5.3   solLum  E_Luminosity  Luminosity upper error (1)
  28- 32 F5.3   solLum  e_Luminosity  Luminosity lower error (1)
  34- 39 F6.1   K         Teff        Temperature
  41- 45 F5.1   K       E_Teff        Temperature upper error (1)
  47- 51 F5.1   K       e_Teff        Temperature lower error (1)
  53- 57 F5.3   solRad    Radius      Radius
  59- 63 F5.3   solRad  E_Radius      Radius upper error (1)
  65- 69 F5.3   solRad  e_Radius      Radius lower error (1)
  71- 75 F5.3   [cm/s2]   logg        logg
  77- 81 F5.3   [cm/s2] E_logg        logg upper error (1)
  83- 87 F5.3   [cm/s2] e_logg        logg lower error (1)
  89- 93 F5.3   solMass   Mass        Mass
  95- 99 F5.3   solMass E_Mass        Mass upper error (1)
 101-105 F5.3   solMass e_Mass        Mass lower error (1)
 107-112 F6.3   Gyr       Age         Age
 114-117 F4.2   Gyr     E_Age         Age upper error (1)
 119-123 F5.3   Gyr     e_Age         Age lower error (1)
--------------------------------------------------------------------------------
Note (1): These values correspond to the random errors. For details on the systematic errors see the caption of Table 2 and Section 3.4.
--------------------------------------------------------------------------------
141757732 yes 14.720 0.900 0.780 4885.0  16.0  16.0 5.360 0.160 0.140 3.084 0.078 0.085 1.280 0.230 0.230  4.400 4.50 2.000 
142109390 yes  5.640 0.150 0.140 4892.0  22.0  21.0 3.305 0.050 0.045 3.469 0.064 0.062 1.180 0.180 0.160  6.500 4.20 2.600 
176875114 yes  3.272 0.061 0.056 5490.0  31.0  27.0 1.998 0.022 0.022 3.904 0.024 0.027 1.166 0.060 0.065  6.760 1.20 0.910 
 33834068 no                                                                                                                
140580717 yes  3.900 0.170 0.150 5118.0  28.0  26.0 2.511 0.051 0.049 3.697 0.047 0.054 1.150 0.120 0.130  6.400 3.20 1.700 
177282934 yes  5.340 0.270 0.250 5897.0  24.0  22.0 2.213 0.054 0.052 3.866 0.022 0.024 1.312 0.052 0.055  4.280 0.57 0.470 
142054159 yes  9.370 0.540 0.450 5879.0  64.0  52.0 2.948 0.072 0.070 3.680 0.024 0.026 1.517 0.062 0.065  2.590 0.21 0.200 
141335100 yes 13.330 0.770 0.700 4508.0  16.0  16.0 5.980 0.180 0.160 2.941 0.077 0.053 1.140 0.200 0.110  8.500 3.60 3.600 
 25117756 yes  4.560 0.160 0.140 5151.0  30.0  29.0 2.681 0.047 0.046 3.680 0.043 0.061 1.260 0.110 0.160  4.800 2.80 1.100 
374858999 yes  5.640 0.220 0.190 5194.0  30.0  28.0 2.931 0.048 0.047 3.609 0.040 0.069 1.280 0.110 0.180  4.140 3.00 0.990 
350585437 yes  7.750 0.250 0.220 5015.0  29.0  26.0 3.686 0.059 0.056 3.404 0.061 0.081 1.260 0.180 0.210  4.700 4.10 1.800 
350343922 yes  8.350 0.280 0.240 5085.0  29.0  29.0 3.724 0.058 0.053 3.407 0.060 0.081 1.290 0.180 0.220  4.100 3.70 1.500 
350334038 yes  6.030 0.160 0.140 5339.0  26.0  25.0 2.870 0.038 0.036 3.673 0.022 0.030 1.417 0.064 0.083  3.140 0.62 0.270 
350299541 yes  7.580 0.260 0.230 5133.0  28.0  27.0 3.481 0.056 0.055 3.479 0.055 0.076 1.340 0.160 0.210  3.700 3.10 1.200 
349059821 yes  4.689 0.110 0.092 5017.0  29.0  27.0 2.867 0.037 0.035 3.590 0.054 0.063 1.170 0.140 0.150  6.200 4.00 2.100 
349055915 yes 10.960 0.400 0.390 5759.0  31.0  29.0 3.324 0.061 0.058 3.606 0.018 0.018 1.631 0.048 0.054  2.170 0.13 0.130 
300444376 yes  6.010 0.180 0.150 5135.0  33.0  33.0 3.101 0.047 0.044 3.569 0.048 0.068 1.300 0.140 0.180  4.100 3.00 1.100 
299899690 yes  8.350 0.370 0.340 5073.0  21.0  20.0 3.741 0.080 0.078 3.410 0.057 0.078 1.310 0.170 0.220  4.000 3.60 1.400 
179369970 yes  8.240 0.290 0.250 5069.0  31.0  32.0 3.724 0.066 0.061 3.409 0.062 0.080 1.300 0.180 0.220  4.100 3.70 1.500 
167548586 yes  5.330 0.140 0.130 4959.0  29.0  28.0 3.126 0.048 0.044 3.524 0.060 0.068 1.190 0.170 0.170  6.000 4.10 2.200 
167250269 yes  8.480 0.340 0.300 5105.0  27.0  27.0 3.724 0.069 0.066 3.413 0.054 0.079 1.310 0.160 0.210  3.800 3.40 1.300 
150393198 yes  9.070 0.330 0.310 4835.0  17.0  17.0 4.290 0.082 0.077 3.262 0.069 0.075 1.230 0.210 0.190  5.700 4.70 2.400 
150273255 yes  3.824 0.120 0.094 5025.0  37.0  34.0 2.580 0.041 0.038 3.660 0.054 0.054 1.110 0.130 0.120  7.300 3.40 2.300 
150166759 yes  8.990 0.270 0.250 4836.0  22.0  21.0 4.271 0.070 0.067 3.255 0.074 0.072 1.200 0.210 0.180  5.900 4.40 2.500 
150150095 yes  8.140 0.270 0.240 5018.0  25.0  24.0 3.772 0.068 0.062 3.407 0.062 0.078 1.330 0.190 0.210  4.100 3.50 1.500 
150064238 yes  8.080 0.390 0.350 5357.0  36.0  32.0 3.301 0.073 0.072 3.582 0.028 0.046 1.516 0.080 0.130  2.390 0.78 0.230 
150030411 yes  4.540 0.098 0.098 4895.0  22.0  23.0 2.963 0.038 0.037 3.554 0.061 0.057 1.150 0.160 0.140  7.100 4.00 2.600 
 55760351 yes  7.190 0.340 0.310 5165.0  38.0  36.0 3.347 0.075 0.073 3.513 0.055 0.080 1.340 0.160 0.210  3.600 3.00 1.100 
 55270123 yes  5.800 0.190 0.180 5067.0  23.0  23.0 3.125 0.052 0.049 3.541 0.053 0.072 1.240 0.150 0.190  4.900 3.80 1.600 
381976956 yes 26.400 1.300 1.200 5022.0  23.0  22.0 6.790 0.160 0.150 2.944 0.061 0.087 1.480 0.210 0.260  2.490 2.40 0.880 
293224419 yes  5.640 0.180 0.170 5182.0  26.0  25.0 2.944 0.049 0.047 3.620 0.039 0.063 1.320 0.110 0.170  3.930 2.60 0.890 
279090824 yes  5.550 0.160 0.130 5371.0  31.0  29.0 2.723 0.033 0.031 3.699 0.022 0.029 1.350 0.061 0.074  3.530 0.64 0.320 
300085625 yes  5.240 0.110 0.110 4811.0  20.0  20.0 3.296 0.042 0.040 3.466 0.065 0.058 1.160 0.180 0.140  7.100 4.00 2.800 
260368246 yes  5.500 0.160 0.150 5089.0  19.0  18.0 3.016 0.045 0.044 3.589 0.045 0.066 1.290 0.130 0.180  4.500 3.10 1.300 
150391118 yes  6.050 0.310 0.260 5910.0  45.0  40.0 2.344 0.053 0.049 3.835 0.056 0.033 1.367 0.190 0.075  3.630 0.56 1.200 
350297922 yes  7.180 0.280 0.240 5136.0  38.0  37.0 3.386 0.054 0.054 3.482 0.057 0.081 1.270 0.160 0.210  4.100 3.60 1.400 
279614617 yes  9.040 0.380 0.420 5197.0  51.0  57.0 3.708 0.078 0.078 3.408 0.061 0.088 1.290 0.170 0.230  3.600 3.70 1.300 
272356014 yes  8.660 0.480 0.500 5370.0  73.0  77.0 3.398 0.094 0.087 3.524 0.046 0.076 1.410 0.110 0.200  2.620 1.70 0.450 
350335258 yes 16.720 1.100 0.960 4844.0  21.0  21.0 5.810 0.180 0.170 3.000 0.083 0.083 1.240 0.240 0.210  4.800 4.50 2.300 
149175396 yes  5.790 0.170 0.150 5642.0  35.0  32.0 2.517 0.035 0.034 3.765 0.021 0.020 1.346 0.055 0.054  3.790 0.36 0.310 
220457103 yes  8.310 0.310 0.280 5201.0  18.0  17.0 3.550 0.060 0.059 3.479 0.046 0.070 1.390 0.150 0.210  3.170 2.50 0.910 
374859230 yes  4.262 0.093 0.082 5302.0  23.0  23.0 2.447 0.025 0.024 3.751 0.024 0.032 1.233 0.064 0.084  4.950 1.40 0.660 
167342488 yes  6.350 0.250 0.240 4982.0  20.0  19.0 3.382 0.070 0.067 3.476 0.059 0.073 1.250 0.170 0.190  5.100 4.10 1.800 
150442152 yes  8.980 0.340 0.320 4902.0  26.0  26.0 4.152 0.086 0.078 3.292 0.072 0.078 1.230 0.210 0.200  5.200 4.50 2.200 
 55662550 yes  7.850 0.480 0.470 5581.0  68.0  65.0 2.995 0.066 0.065 3.633 0.028 0.029 1.409 0.061 0.071  2.760 0.30 0.220 
150430044 yes  8.040 0.320 0.310 4852.0  17.0  18.0 4.012 0.083 0.079 3.321 0.069 0.073 1.230 0.210 0.180  5.800 4.20 2.400 
278731442 yes  7.390 0.240 0.220 4947.0  20.0  20.0 3.700 0.063 0.059 3.403 0.060 0.078 1.260 0.180 0.200  4.900 4.00 1.900 
 41587424 yes 11.860 0.620 0.610 4914.0  29.0  29.0 4.750 0.130 0.130 3.198 0.068 0.085 1.300 0.210 0.220  4.400 4.10 1.800 
 30533103 yes  6.560 0.250 0.220 5003.0  39.0  36.0 3.409 0.070 0.063 3.465 0.064 0.080 1.240 0.180 0.200  5.100 4.30 1.900 
348839915 yes 11.020 1.100 0.940 5152.0  23.0  23.0 4.170 0.210 0.180 3.359 0.068 0.080 1.450 0.200 0.220  2.880 2.20 0.980 
350742718 yes  6.630 0.200 0.190 5286.0  21.0  20.0 3.070 0.043 0.042 3.599 0.028 0.053 1.366 0.082 0.150  3.220 1.80 0.570 
279055252 yes  6.840 0.260 0.240 5012.0  28.0  26.0 3.469 0.064 0.064 3.454 0.058 0.075 1.250 0.170 0.190  4.900 3.90 1.800 
149479510 yes  4.620 0.260 0.200 5885.0  58.0  44.0 2.068 0.041 0.041 3.902 0.060 0.034 1.244 0.170 0.074  4.740 0.96 1.700 
382101770 yes  5.530 0.200 0.180 5327.0  22.0  21.0 2.760 0.046 0.045 3.685 0.023 0.032 1.349 0.060 0.088  3.540 0.89 0.380 
382302322 yes  5.580 0.220 0.200 5051.0  26.0  26.0 3.085 0.057 0.055 3.536 0.058 0.070 1.190 0.160 0.170  5.500 4.10 2.000 
141284411 yes 17.900 1.300 1.100 4763.0  22.0  20.0 6.210 0.210 0.200 2.891 0.090 0.068 1.090 0.250 0.150  6.500 4.50 3.300 
 25156036 yes  8.180 0.290 0.250 4652.0  25.0  23.0 4.403 0.089 0.078 3.211 0.071 0.057 1.150 0.190 0.140  7.500 4.30 3.100 
349477633 yes  8.390 0.350 0.340 4963.0  18.0  16.0 3.917 0.080 0.081 3.354 0.066 0.077 1.260 0.190 0.200  4.900 4.00 1.900 
349374677 yes  9.620 0.430 0.410 4757.0  14.0  13.0 4.564 0.100 0.099 3.155 0.075 0.052 1.080 0.200 0.120  7.700 4.00 3.400 
149391010 yes  3.970 0.150 0.130 5230.0  13.0  12.0 2.426 0.044 0.042 3.753 0.027 0.035 1.218 0.072 0.094  5.430 1.90 0.900 
149502950 yes  6.930 0.350 0.330 5188.0  39.0  40.0 3.258 0.074 0.071 3.518 0.051 0.080 1.280 0.140 0.200  3.900 3.30 1.200 
350443250 yes  6.440 0.270 0.240 5263.0  34.0  30.0 3.052 0.059 0.057 3.605 0.034 0.057 1.371 0.092 0.160  3.250 1.80 0.560 
257720189 yes  5.720 0.170 0.170 4938.0  17.0  16.0 3.268 0.051 0.049 3.495 0.057 0.068 1.220 0.170 0.170  5.800 4.20 2.200 
 31506424 yes  5.680 0.180 0.170 5217.0  27.0  25.0 2.916 0.039 0.038 3.603 0.037 0.063 1.240 0.100 0.160  4.300 2.80 1.100 
375089600 yes  5.380 0.150 0.160 4947.0  17.0  18.0 3.156 0.048 0.047 3.512 0.060 0.063 1.180 0.170 0.160  6.100 4.10 2.300 
349374407 yes  8.640 0.330 0.320 4874.0  16.0  17.0 4.120 0.079 0.077 3.276 0.071 0.069 1.170 0.210 0.170  6.000 4.50 2.600 
179232118 yes  4.080 0.170 0.160 5236.0  30.0  28.0 2.453 0.053 0.049 3.749 0.032 0.043 1.232 0.082 0.100  5.180 1.70 0.830 
349829627 yes  4.159 0.100 0.092 5080.0  25.0  26.0 2.634 0.034 0.034 3.674 0.044 0.059 1.190 0.120 0.150  5.800 3.40 1.500 
271977529 yes  4.280 0.180 0.160 4790.0  21.0  20.0 3.001 0.063 0.060 3.529 0.061 0.049 1.110 0.160 0.110  8.300 3.60 3.100 
350623126 yes  5.260 0.190 0.160 5273.0  35.0  33.0 2.750 0.039 0.039 3.670 0.031 0.046 1.292 0.080 0.130  3.980 1.80 0.610 
 30265037 yes  4.350 0.210 0.190 4959.0  26.0  26.0 2.825 0.070 0.064 3.591 0.060 0.060 1.140 0.160 0.140  7.000 3.80 2.500 
167248795 yes  4.420 0.190 0.180 5755.0  31.0  26.0 2.114 0.045 0.043 3.898 0.054 0.030 1.285 0.170 0.070  4.760 0.84 1.700 
350560959 yes  6.120 0.230 0.210 5744.0  31.0  28.0 2.498 0.045 0.044 3.778 0.022 0.023 1.366 0.058 0.056  3.670 0.36 0.340 
300161002 yes  5.020 0.150 0.150 4816.0  20.0  20.0 3.218 0.053 0.052 3.475 0.065 0.054 1.120 0.180 0.130  7.600 4.00 3.000 
358708829 no                                                                                                                
150441800 yes  7.000 0.290 0.270 5113.0  23.0  22.0 3.371 0.068 0.065 3.482 0.055 0.076 1.260 0.160 0.200  4.300 3.70 1.500 
260266656 yes  5.090 0.220 0.180 5543.0  45.0  38.0 2.447 0.043 0.041 3.766 0.025 0.025 1.275 0.060 0.057  4.290 0.55 0.410 
260351032 yes  2.970 0.140 0.130 6092.0  50.0  40.0 1.545 0.032 0.031 4.156 0.032 0.040 1.249 0.077 0.110  3.800 2.00 1.200 
260416361 yes  4.150 0.200 0.170 5226.0  40.0  35.0 2.484 0.055 0.054 3.732 0.038 0.048 1.216 0.095 0.110  5.200 2.00 0.860 
260267665 yes  8.590 0.400 0.380 5367.0  25.0  24.0 3.389 0.077 0.074 3.568 0.026 0.039 1.553 0.075 0.120  2.240 0.62 0.210 
370224333 yes  4.020 0.170 0.150 5215.0  22.0  21.0 2.455 0.051 0.046 3.764 0.028 0.046 1.279 0.076 0.120  4.940 1.70 0.690 
150442748 yes  3.340 0.180 0.140 5760.0  57.0  45.0 1.833 0.042 0.040 3.975 0.040 0.034 1.157 0.086 0.072  6.400 1.40 1.500 
141624659 yes  2.085 0.067 0.063 5744.0  23.0  22.0 1.458 0.023 0.022 4.149 0.037 0.034 1.089 0.098 0.076  7.600 2.70 2.600 
149253409 yes  4.510 0.190 0.180 5221.0  22.0  21.0 2.596 0.052 0.051 3.696 0.033 0.048 1.223 0.086 0.120  4.950 2.30 0.960 
177307515 yes  3.800 0.290 0.210 5908.0  93.0  71.0 1.860 0.047 0.044 3.979 0.059 0.044 1.194 0.160 0.085  5.300 1.40 2.000 
260243143 yes  6.500 0.450 0.390 6183.0  59.0  44.0 2.219 0.066 0.065 3.917 0.033 0.043 1.492 0.076 0.140  2.480 1.10 0.430 
149497522 yes  3.085 0.070 0.064 5643.0  24.0  24.0 1.838 0.019 0.019 3.959 0.024 0.025 1.119 0.060 0.057  7.400 1.40 1.200 
279571746 yes 10.760 0.530 0.500 4882.0  17.0  18.0 4.580 0.110 0.110 3.209 0.073 0.079 1.240 0.220 0.200  5.100 4.40 2.200 
167795728 yes  2.890 0.110 0.100 4935.0  30.0  29.0 2.327 0.048 0.047 3.734 0.050 0.044 1.068 0.120 0.088  9.300 2.90 2.600 
 38602419 yes  5.440 0.190 0.200 5256.0  44.0  43.0 2.810 0.040 0.040 3.623 0.040 0.067 1.210 0.100 0.160  4.600 2.90 1.000 
382067256 yes  8.450 0.230 0.200 4842.0  31.0  32.0 4.133 0.067 0.065 3.275 0.075 0.069 1.170 0.210 0.170  6.300 4.50 2.700 
350582771 yes  7.840 0.340 0.280 5635.0  35.0  31.0 2.937 0.057 0.052 3.668 0.021 0.020 1.468 0.053 0.048  2.750 0.20 0.170 
349973705 yes  8.250 0.280 0.330 5219.0  47.0  48.0 3.510 0.060 0.060 3.455 0.056 0.086 1.280 0.160 0.220  3.700 3.30 1.200 
300088321 yes  2.445 0.094 0.049 5614.0  51.0  44.0 1.657 0.025 0.023 4.024 0.044 0.036 1.058 0.094 0.068  8.800 2.00 2.300 
293271686 yes  8.950 0.270 0.230 5051.0  28.0  28.0 3.908 0.054 0.052 3.371 0.057 0.082 1.310 0.170 0.220  4.000 3.70 1.400 
260655847 yes  3.850 0.200 0.100 5506.0  59.0  49.0 2.162 0.036 0.034 3.836 0.031 0.035 1.166 0.074 0.069  6.020 1.00 0.770 
260297096 yes  7.310 0.170 0.150 4970.0  27.0  26.0 3.646 0.047 0.045 3.407 0.063 0.077 1.240 0.180 0.200  5.100 4.30 2.000 
260079513 yes  4.250 0.110 0.100 4991.0  25.0  24.0 2.759 0.039 0.038 3.610 0.053 0.057 1.130 0.140 0.130  6.900 3.90 2.300 
260078030 yes  4.920 0.230 0.250 5436.0  51.0  56.0 2.498 0.053 0.053 3.713 0.034 0.041 1.177 0.073 0.095  4.960 1.40 0.730 
177241155 yes 10.110 0.300 0.280 4855.0  19.0  18.0 4.495 0.069 0.069 3.230 0.072 0.077 1.250 0.220 0.200  5.200 4.40 2.200 
150062447 yes  3.405 0.097 0.071 5124.0  34.0  34.0 2.344 0.032 0.030 3.740 0.044 0.047 1.100 0.100 0.100  7.400 3.00 1.700 
149933986 yes 12.660 0.490 0.430 5554.0  28.0  27.0 3.842 0.071 0.068 3.506 0.017 0.017 1.725 0.050 0.047  1.710 0.10 0.095 
149390710 yes  5.740 0.160 0.140 5046.0  27.0  26.0 3.135 0.038 0.037 3.516 0.059 0.069 1.180 0.170 0.170  5.500 4.10 2.000 
149120726 yes  3.410 0.320 0.200 6330.0 120.0 110.0 1.543 0.032 0.032 4.164 0.040 0.046 1.269 0.085 0.100  3.100 1.70 1.100 
141626634 yes  7.900 0.250 0.180 5309.0  37.0  32.0 3.326 0.042 0.042 3.565 0.030 0.055 1.482 0.094 0.160  2.520 1.20 0.320 
141810080 yes  0.907 0.023 0.017 5736.0  63.0  58.0 0.965 0.020 0.018 4.468 0.027 0.036 0.996 0.053 0.063  3.500 4.20 2.400 
167754452 yes  4.790 0.250 0.210 6094.0  57.0  43.0 1.963 0.038 0.040 3.989 0.032 0.052 1.374 0.081 0.150  3.180 1.70 0.680 
177241128 yes  4.950 0.160 0.150 5070.0  19.0  19.0 2.882 0.048 0.045 3.606 0.048 0.064 1.230 0.130 0.170  5.200 3.60 1.600 
149125377 yes  4.010 0.093 0.089 5864.0  41.0  38.0 1.939 0.023 0.022 3.990 0.031 0.051 1.342 0.089 0.140  3.910 1.90 0.940 
 41085704 yes  9.150 0.550 0.480 6116.0  29.0  27.0 2.694 0.078 0.074 3.799 0.026 0.043 1.676 0.068 0.160  1.950 0.71 0.260 
150104808 yes  3.960 0.130 0.110 5627.0  45.0  39.0 2.093 0.030 0.029 3.876 0.026 0.029 1.202 0.063 0.068  5.720 0.93 0.730 
382159212 yes  4.710 0.130 0.110 5233.0  27.0  24.0 2.640 0.031 0.029 3.687 0.033 0.047 1.241 0.084 0.120  4.670 2.20 0.870 
231074032 no                                                                                                                
350434130 yes  6.700 0.290 0.260 5176.0  29.0  27.0 3.219 0.065 0.064 3.538 0.047 0.074 1.310 0.130 0.200  3.900 3.10 1.100 
 41333410 yes  6.920 0.630 0.560 6568.0 120.0  98.0 2.031 0.065 0.063 3.995 0.037 0.039 1.489 0.083 0.086  2.040 0.52 0.410 
141911201 yes  4.700 0.260 0.220 6070.0  53.0  42.0 1.959 0.045 0.043 3.977 0.038 0.046 1.340 0.093 0.130  3.490 1.60 0.810 
364424104 yes  3.046 0.085 0.072 5010.0  37.0  33.0 2.315 0.037 0.035 3.736 0.049 0.044 1.062 0.110 0.090  8.800 2.90 2.300 
 55455221 yes  5.790 0.210 0.200 5429.0  31.0  29.0 2.718 0.048 0.047 3.713 0.022 0.025 1.390 0.058 0.062  3.390 0.37 0.270 
270557049 yes  8.300 3.100 2.200 5672.0  93.0  94.0 2.990 0.520 0.400 3.631 0.095 0.100 1.400 0.170 0.140  2.760 1.10 0.770 
350294658 yes  3.350 0.260 0.220 6644.0 100.0  73.0 1.378 0.033 0.034 4.280 0.027 0.033 1.320 0.061 0.077  1.070 0.94 0.700 
441743003 yes  3.174 0.090 0.065 5009.0  33.0  29.0 2.366 0.037 0.031 3.723 0.051 0.049 1.077 0.120 0.100  8.400 3.00 2.300 
356111938 yes  4.720 0.130 0.130 4866.0  20.0  19.0 3.056 0.046 0.045 3.531 0.061 0.059 1.160 0.170 0.140  7.100 4.10 2.600 
233683095 yes  7.050 0.240 0.230 4896.0  17.0  16.0 3.690 0.063 0.063 3.383 0.067 0.068 1.200 0.200 0.170  6.000 4.30 2.500 
233062474 yes  8.620 0.370 0.360 4923.0  16.0  17.0 4.037 0.089 0.086 3.328 0.066 0.076 1.260 0.210 0.200  5.000 4.20 2.000 
233528550 yes  5.850 0.270 0.250 5274.0  28.0  26.0 2.896 0.064 0.063 3.643 0.033 0.051 1.350 0.084 0.150  3.500 1.80 0.550 
233683106 yes  3.520 0.130 0.130 5878.0  27.0  24.0 1.808 0.033 0.034 4.038 0.031 0.049 1.308 0.076 0.140  4.120 2.30 0.950 
198383789 yes  5.570 0.130 0.120 4867.0  18.0  18.0 3.319 0.040 0.039 3.467 0.062 0.064 1.180 0.180 0.160  6.600 4.30 2.500 
236777782 yes  5.790 0.190 0.180 4886.0  18.0  18.0 3.357 0.058 0.055 3.455 0.064 0.064 1.170 0.180 0.160  6.500 4.40 2.500 
356112006 yes  2.640 0.130 0.120 5261.0  23.0  21.0 1.955 0.049 0.046 3.887 0.031 0.031 1.078 0.065 0.066  8.900 1.90 1.400 
219772712 yes  7.660 0.390 0.360 4754.0  14.0  13.0 4.079 0.100 0.099 3.282 0.071 0.059 1.160 0.200 0.140  7.100 4.30 3.000 
224605278 yes  7.620 0.310 0.300 4876.0  20.0  20.0 3.868 0.082 0.079 3.336 0.074 0.069 1.180 0.210 0.170  6.100 4.40 2.600 
233541069 yes  4.890 0.240 0.220 5251.0  26.0  24.0 2.670 0.064 0.063 3.722 0.028 0.043 1.372 0.070 0.110  3.860 1.10 0.430 
269595513 yes  7.740 0.380 0.340 4845.0  21.0  22.0 3.950 0.100 0.093 3.324 0.071 0.070 1.200 0.210 0.170  6.100 4.40 2.600 
360019958 yes  8.210 0.340 0.320 4563.0  22.0  20.0 4.580 0.110 0.095 3.172 0.068 0.048 1.140 0.190 0.110  8.500 3.70 3.600 
224607600 yes  4.110 0.160 0.150 5628.0  24.0  23.0 2.132 0.041 0.040 3.876 0.026 0.025 1.247 0.061 0.063  5.290 0.79 0.730 
233074669 yes  3.350 0.330 0.300 6063.0  43.0  41.0 1.658 0.079 0.077 4.109 0.041 0.049 1.293 0.079 0.120  3.650 1.90 0.990 
233534232 yes  3.560 0.140 0.130 4928.0  13.0  12.0 2.588 0.050 0.048 3.671 0.049 0.049 1.150 0.130 0.120  7.500 3.70 2.400 
198361395 yes 13.220 0.680 0.630 4797.0  12.0  13.0 5.260 0.130 0.130 3.095 0.072 0.077 1.260 0.220 0.200  5.100 4.40 2.200 
229670355 yes 11.830 0.700 0.660 5366.0  34.0  32.0 3.980 0.110 0.110 3.476 0.028 0.047 1.733 0.079 0.160  1.680 0.40 0.130 
417699845 yes  7.780 0.350 0.320 4638.0  35.0  33.0 4.320 0.110 0.110 3.218 0.077 0.058 1.120 0.210 0.120  8.100 3.90 3.600 
233579606 yes  4.170 0.180 0.170 5734.0  29.0  25.0 2.067 0.044 0.041 3.911 0.055 0.031 1.268 0.170 0.073  4.980 0.95 1.800 
366490487 yes  3.520 0.170 0.160 5499.0  23.0  22.0 2.067 0.050 0.048 3.882 0.029 0.028 1.190 0.066 0.066  6.210 1.10 0.930 
256298245 yes  5.330 0.280 0.270 5773.0  26.0  23.0 2.307 0.060 0.058 3.837 0.025 0.025 1.335 0.058 0.060  4.160 0.53 0.470 
267542728 yes  8.790 0.460 0.410 4505.0  27.0  24.0 4.860 0.140 0.130 3.106 0.063 0.051 1.092 0.170 0.090  9.400 3.10 3.700 
219815833 yes  7.930 0.510 0.460 4970.0  23.0  21.0 3.800 0.120 0.110 3.369 0.068 0.078 1.230 0.190 0.200  5.000 4.40 1.900 
332503809 yes  5.070 0.260 0.230 4899.0  11.0  11.0 3.126 0.077 0.073 3.501 0.059 0.056 1.130 0.160 0.130  7.200 4.00 2.800 
307957312 yes  3.030 0.370 0.310 5495.0  24.0  21.0 1.920 0.110 0.100 3.907 0.042 0.043 1.085 0.067 0.060  7.900 1.70 1.400 
229797200 yes  4.720 0.490 0.420 6238.0  36.0  30.0 1.857 0.095 0.085 4.043 0.041 0.048 1.394 0.080 0.098  2.780 1.00 0.640 
198242676 yes  2.663 0.061 0.055 6073.0  27.0  24.0 1.474 0.014 0.013 4.186 0.028 0.033 1.215 0.074 0.087  4.100 2.00 1.300 
230111524 yes  6.390 0.160 0.130 4878.0  28.0  30.0 3.540 0.055 0.049 3.413 0.069 0.073 1.180 0.190 0.170  6.200 4.40 2.500 
233052719 yes  4.500 0.130 0.100 5815.0  49.0  41.0 2.091 0.027 0.026 3.902 0.059 0.032 1.271 0.180 0.077  4.700 0.90 1.700 
353897791 yes  9.780 0.240 0.190 5594.0  38.0  35.0 3.332 0.038 0.040 3.597 0.017 0.018 1.600 0.051 0.053  2.190 0.13 0.120 
199661054 yes 12.940 0.500 0.380 5582.0  44.0  40.0 3.848 0.060 0.058 3.505 0.018 0.020 1.724 0.057 0.055  1.711 0.11 0.098 
219804982 yes  8.530 0.300 0.270 5083.0  27.0  27.0 3.767 0.065 0.060 3.414 0.059 0.080 1.350 0.180 0.230  3.800 3.40 1.300 
258462158 yes  8.300 0.320 0.220 5345.0  43.0  38.0 3.364 0.055 0.052 3.565 0.031 0.055 1.516 0.089 0.160  2.370 0.99 0.240 
264222470 yes  7.180 0.190 0.190 5001.0  25.0  24.0 3.568 0.051 0.052 3.436 0.060 0.076 1.270 0.180 0.200  4.800 4.00 1.800 
233605432 yes  6.750 0.220 0.240 5156.0  35.0  33.0 3.252 0.046 0.048 3.493 0.058 0.080 1.200 0.160 0.200  4.700 4.10 1.700 
233075235 yes  3.395 0.073 0.061 5655.0  40.0  38.0 1.920 0.022 0.021 3.940 0.024 0.027 1.171 0.057 0.062  6.500 1.10 0.920 
233502697 yes  6.990 0.220 0.200 5313.0  33.0  30.0 3.121 0.047 0.047 3.617 0.028 0.041 1.471 0.081 0.120  2.720 0.82 0.270 
230088977 no                                                                                                                
219870248 yes  4.925 0.110 0.098 5555.0  32.0  31.0 2.396 0.026 0.026 3.803 0.022 0.025 1.331 0.058 0.063  4.240 0.45 0.420 
287140025 yes  6.630 0.150 0.140 5005.0  19.0  18.0 3.424 0.042 0.040 3.468 0.054 0.070 1.260 0.160 0.190  4.900 3.80 1.700 
441804674 yes 12.940 0.420 0.420 4483.0  21.0  17.0 5.960 0.100 0.110 2.869 0.044 0.030 0.953 0.096 0.047 10.900 2.00 3.200 
165529165 yes  5.710 0.170 0.160 5253.0  24.0  23.0 2.885 0.046 0.043 3.660 0.028 0.046 1.389 0.080 0.130  3.390 1.40 0.440 
219792330 yes  4.290 0.110 0.110 4954.0  15.0  15.0 2.810 0.038 0.039 3.604 0.054 0.057 1.160 0.150 0.140  6.800 3.90 2.400 
219765758 yes  5.350 0.170 0.160 5458.0  24.0  22.0 2.586 0.038 0.038 3.737 0.020 0.021 1.332 0.053 0.055  3.800 0.44 0.320 
357036318 yes  7.150 0.220 0.200 5038.0  24.0  23.0 3.509 0.059 0.055 3.465 0.055 0.077 1.310 0.160 0.200  4.400 3.40 1.500 
224608210 yes  7.390 0.170 0.170 5148.0  20.0  19.0 3.418 0.039 0.038 3.509 0.047 0.070 1.380 0.150 0.200  3.500 2.60 1.000 
229745664 yes  6.850 0.260 0.240 5015.0  25.0  24.0 3.465 0.068 0.062 3.456 0.059 0.078 1.250 0.170 0.200  4.800 4.00 1.800 
233622256 yes  7.370 0.310 0.280 4827.0  25.0  23.0 3.881 0.083 0.077 3.320 0.077 0.066 1.140 0.210 0.150  6.900 4.40 3.100 
229606609 yes  9.230 0.350 0.350 4707.0  18.0  18.0 4.567 0.090 0.087 3.193 0.073 0.064 1.190 0.210 0.150  6.900 4.30 2.900 
258389994 yes  9.250 0.260 0.260 4930.0  20.0  20.0 4.168 0.061 0.060 3.300 0.066 0.078 1.270 0.200 0.210  4.800 4.30 1.900 
229769864 yes 10.730 0.470 0.450 5256.0  21.0  18.0 3.949 0.081 0.081 3.419 0.052 0.069 1.490 0.180 0.210  2.490 1.80 0.730 
230087410 yes  8.980 0.350 0.270 5361.0  40.0  35.0 3.474 0.060 0.055 3.551 0.028 0.049 1.564 0.088 0.140  2.160 0.77 0.190 
229779790 yes 11.050 1.200 1.000 5509.0  20.0  19.0 3.650 0.190 0.170 3.536 0.031 0.033 1.671 0.063 0.064  1.850 0.19 0.170 
219852868 yes  5.900 0.280 0.270 5094.0  18.0  18.0 3.120 0.073 0.075 3.546 0.051 0.067 1.250 0.140 0.180  4.700 3.40 1.500 
235676238 yes  7.850 0.260 0.240 5073.0  25.0  26.0 3.627 0.060 0.058 3.443 0.056 0.080 1.330 0.170 0.220  4.000 3.50 1.300 
165555303 yes  5.670 0.190 0.180 4947.0  23.0  23.0 3.243 0.056 0.054 3.484 0.065 0.067 1.170 0.180 0.160  6.200 4.30 2.400 
441718542 yes  9.760 0.390 0.370 5141.0  27.0  27.0 3.936 0.074 0.068 3.384 0.058 0.080 1.370 0.180 0.230  3.300 3.00 1.100 
233066644 yes  7.200 0.270 0.240 4929.0  17.0  17.0 3.681 0.068 0.065 3.392 0.066 0.070 1.220 0.190 0.180  5.600 4.30 2.200 
376880154 yes  4.810 0.100 0.100 4975.0  14.0  14.0 2.950 0.032 0.033 3.592 0.047 0.064 1.240 0.140 0.170  5.600 3.70 1.800 
233053435 yes  9.470 0.430 0.430 4840.0  30.0  29.0 4.370 0.110 0.110 3.248 0.070 0.073 1.230 0.210 0.190  5.600 4.30 2.300 
233093704 yes  3.740 0.140 0.140 5223.0  22.0  21.0 2.362 0.045 0.045 3.775 0.031 0.041 1.211 0.081 0.099  5.670 1.90 0.920 
341871585 yes  6.360 0.200 0.170 5195.0  22.0  22.0 3.113 0.049 0.046 3.590 0.039 0.063 1.380 0.120 0.180  3.460 2.20 0.780 
229914817 yes  3.530 0.180 0.160 4972.0  22.0  22.0 2.532 0.065 0.061 3.671 0.052 0.052 1.100 0.130 0.110  8.000 3.40 2.500 
229796100 yes  6.750 0.230 0.210 5036.0  23.0  23.0 3.414 0.057 0.055 3.475 0.057 0.076 1.270 0.170 0.200  4.700 3.70 1.700 
233050540 yes  7.780 0.260 0.240 5120.0  24.0  24.0 3.544 0.057 0.054 3.464 0.051 0.074 1.340 0.150 0.210  3.700 3.00 1.200 
233735068 yes  6.310 0.270 0.240 5204.0  23.0  21.0 3.089 0.062 0.058 3.586 0.041 0.061 1.350 0.110 0.170  3.580 2.20 0.830 
233678984 yes  5.910 0.190 0.150 5214.0  27.0  26.0 2.980 0.042 0.039 3.613 0.036 0.063 1.330 0.110 0.170  3.700 2.40 0.780 
224601836 yes  4.379 0.120 0.086 5308.0  29.0  27.0 2.477 0.024 0.024 3.740 0.027 0.035 1.232 0.069 0.089  4.860 1.40 0.650 
356893496 yes  8.890 0.330 0.320 4781.0  16.0  16.0 4.345 0.083 0.081 3.234 0.074 0.064 1.180 0.220 0.150  6.600 4.30 2.900 
233047757 yes  8.240 0.250 0.230 4736.0  18.0  17.0 4.261 0.069 0.068 3.237 0.076 0.059 1.140 0.210 0.140  7.300 4.20 3.300 
230088835 yes  8.710 0.360 0.330 5012.0  29.0  28.0 3.913 0.082 0.081 3.367 0.063 0.082 1.300 0.190 0.220  4.300 3.90 1.600 
356894735 yes  8.620 0.350 0.350 4913.0  21.0  21.0 4.051 0.085 0.084 3.311 0.070 0.077 1.220 0.200 0.190  5.400 4.30 2.200 
229608123 yes  7.150 0.240 0.220 5076.0  26.0  25.0 3.457 0.056 0.055 3.473 0.054 0.077 1.300 0.160 0.210  4.200 3.60 1.400 
441731916 yes  4.430 0.120 0.120 4882.0  15.0  16.0 2.943 0.042 0.041 3.562 0.058 0.056 1.150 0.160 0.130  7.200 4.00 2.600 
356892348 yes  3.614 0.077 0.074 4928.0  24.0  24.0 2.608 0.032 0.032 3.656 0.054 0.050 1.120 0.140 0.120  7.700 3.60 2.500 
441731549 yes  6.440 0.420 0.310 5942.0  78.0  56.0 2.395 0.054 0.053 3.817 0.062 0.038 1.371 0.190 0.089  3.450 0.56 1.100 
441802076 yes  6.220 0.260 0.240 5139.0  26.0  28.0 3.145 0.063 0.059 3.542 0.048 0.073 1.260 0.140 0.190  4.300 3.40 1.300 
307985358 yes 11.870 0.590 0.540 4782.0  18.0  18.0 5.020 0.120 0.120 3.119 0.080 0.071 1.210 0.230 0.180  5.900 4.50 2.600 
233568189 yes 12.410 0.740 0.660 5004.0  26.0  24.0 4.690 0.140 0.130 3.218 0.068 0.086 1.330 0.210 0.230  3.900 3.70 1.500 
258958225 no                                                                                                                
229739896 yes 11.420 0.610 0.570 4753.0  19.0  18.0 4.980 0.130 0.130 3.107 0.087 0.068 1.160 0.240 0.160  6.600 4.50 3.100 
441735115 yes  5.640 0.240 0.220 4875.0  15.0  16.0 3.330 0.068 0.067 3.466 0.064 0.062 1.180 0.180 0.150  6.600 4.20 2.600 
219801618 yes 11.440 0.610 0.560 5186.0  26.0  25.0 4.186 0.100 0.097 3.345 0.059 0.073 1.420 0.180 0.210  2.910 2.20 0.970 
232614734 yes 17.040 1.000 0.940 4880.0  14.0  15.0 5.770 0.170 0.160 3.060 0.068 0.089 1.400 0.210 0.260  3.600 3.70 1.400 
229740594 yes  3.209 0.071 0.061 5450.0  36.0  33.0 2.009 0.025 0.024 3.895 0.025 0.030 1.156 0.063 0.070  6.970 1.20 0.940 
229940491 yes  2.010 0.088 0.074 5624.0  32.0  28.0 1.494 0.028 0.028 4.108 0.044 0.033 1.043 0.098 0.065  9.300 2.40 3.000 
233207239 yes  3.560 0.140 0.120 5214.0  23.0  21.0 2.312 0.041 0.040 3.770 0.034 0.041 1.148 0.082 0.095  6.500 2.20 1.200 
219096868 yes 11.720 0.710 0.630 4848.0  17.0  16.0 4.850 0.150 0.130 3.166 0.073 0.082 1.260 0.220 0.210  5.000 4.50 2.200 
232620788 yes  2.604 0.061 0.049 5510.0  43.0  39.0 1.772 0.021 0.021 3.977 0.028 0.031 1.084 0.068 0.066  8.600 1.70 1.500 
258957379 yes  4.230 0.120 0.100 4990.0  32.0  31.0 2.753 0.041 0.040 3.614 0.060 0.062 1.140 0.160 0.140  6.900 3.90 2.400 
233680706 yes  6.980 0.270 0.250 4928.0  22.0  23.0 3.625 0.073 0.066 3.399 0.068 0.073 1.200 0.200 0.180  5.700 4.50 2.300 
441725324 yes  3.350 0.150 0.140 5116.0  15.0  16.0 2.327 0.051 0.049 3.768 0.036 0.044 1.159 0.091 0.110  6.800 2.70 1.500 
232610052 yes  6.980 0.360 0.340 4855.0  18.0  18.0 3.732 0.096 0.091 3.347 0.072 0.062 1.130 0.200 0.140  7.100 4.20 3.100 
357517143 yes  5.840 0.210 0.200 5496.0  28.0  26.0 2.664 0.049 0.046 3.733 0.020 0.022 1.400 0.051 0.059  3.450 0.31 0.260 
424384243 yes  4.940 0.270 0.230 5245.0  45.0  40.0 2.692 0.066 0.063 3.676 0.044 0.059 1.260 0.100 0.150  4.450 2.30 0.840 
272784360 yes  8.160 0.330 0.300 5043.0  27.0  26.0 3.741 0.071 0.068 3.389 0.063 0.077 1.250 0.180 0.200  4.500 3.90 1.700 
230082687 yes  6.010 0.250 0.210 4873.0  24.0  24.0 3.441 0.073 0.066 3.419 0.071 0.063 1.130 0.190 0.150  6.900 4.20 2.900 
233006795 yes  7.720 0.300 0.280 5145.0  25.0  25.0 3.495 0.066 0.063 3.475 0.051 0.077 1.330 0.150 0.210  3.700 3.20 1.200 
233719313 yes  2.270 0.160 0.130 5842.0  76.0  57.0 1.471 0.037 0.036 4.134 0.043 0.041 1.071 0.099 0.080  7.500 2.60 2.400 
233659603 yes  3.100 0.160 0.140 5462.0  36.0  32.0 1.964 0.046 0.044 3.903 0.030 0.032 1.125 0.068 0.065  7.400 1.30 1.100 
219758529 yes  5.900 0.320 0.280 5349.0  48.0  41.0 2.828 0.066 0.066 3.668 0.033 0.046 1.356 0.083 0.110  3.390 1.00 0.390 
311236143 yes  8.350 0.460 0.410 5000.0  19.0  19.0 3.851 0.110 0.097 3.378 0.065 0.082 1.290 0.190 0.220  4.500 4.10 1.700 
232982638 yes  8.940 0.890 0.750 6060.0 160.0 150.0 2.710 0.120 0.110 3.728 0.040 0.044 1.432 0.072 0.075  2.830 0.31 0.290 
233056745 yes  3.742 0.094 0.088 4947.0  23.0  24.0 2.633 0.036 0.034 3.626 0.056 0.046 1.070 0.140 0.100  8.400 3.50 2.800 
441720157 yes  4.630 0.200 0.180 4974.0  16.0  17.0 2.897 0.061 0.059 3.567 0.057 0.057 1.130 0.150 0.130  6.800 3.90 2.400 
233745314 yes  7.250 0.520 0.470 5740.0  35.0  30.0 2.720 0.095 0.089 3.734 0.026 0.027 1.465 0.059 0.065  3.090 0.31 0.270 
232633718 yes  8.940 0.370 0.350 4942.0  21.0  22.0 4.077 0.085 0.082 3.311 0.070 0.079 1.240 0.210 0.200  5.000 4.20 2.100 
229590348 yes  4.510 0.280 0.240 6445.0  57.0  41.0 1.701 0.042 0.043 4.126 0.030 0.030 1.411 0.074 0.073  2.120 0.73 0.660 
233729687 yes  2.501 0.092 0.075 5579.0  48.0  40.0 1.693 0.028 0.027 4.014 0.037 0.034 1.081 0.079 0.072  8.600 2.00 2.000 
233504762 yes  3.355 0.075 0.063 5449.0  32.0  29.0 2.056 0.023 0.022 3.880 0.025 0.029 1.168 0.064 0.069  6.620 1.10 0.900 
366487943 yes  6.330 0.260 0.240 5878.0  30.0  27.0 2.424 0.046 0.046 3.803 0.022 0.023 1.360 0.059 0.055  3.690 0.41 0.380 
219785632 yes  3.990 0.130 0.130 4856.0  19.0  20.0 2.822 0.049 0.050 3.603 0.053 0.054 1.170 0.140 0.130  7.300 3.80 2.500 
377292679 yes  9.000 0.450 0.430 4900.0  24.0  23.0 4.160 0.110 0.100 3.281 0.073 0.078 1.200 0.210 0.190  5.500 4.50 2.400 
233542607 yes  7.060 0.360 0.310 6021.0  43.0  37.0 2.441 0.056 0.053 3.843 0.033 0.051 1.532 0.086 0.170  2.510 1.00 0.460 
376882829 yes  2.390 0.130 0.120 5916.0  30.0  29.0 1.472 0.039 0.036 4.170 0.035 0.041 1.177 0.078 0.100  5.100 2.80 1.500 
376847584 yes  7.090 0.330 0.290 4885.0  19.0  20.0 3.716 0.088 0.080 3.364 0.070 0.068 1.160 0.200 0.160  6.200 4.50 2.600 
235675676 yes  6.870 0.370 0.350 5038.0  26.0  26.0 3.438 0.094 0.089 3.474 0.059 0.076 1.290 0.160 0.200  4.500 3.50 1.500 
219811619 yes  2.393 0.074 0.069 5681.0  26.0  24.0 1.597 0.023 0.023 4.102 0.037 0.044 1.170 0.110 0.100  6.400 2.90 2.000 
233574434 yes  6.280 0.370 0.340 5179.0  19.0  19.0 3.111 0.088 0.084 3.559 0.045 0.066 1.290 0.120 0.180  4.000 2.90 1.100 
219869966 yes  4.190 0.140 0.130 5693.0  29.0  27.0 2.103 0.035 0.034 3.890 0.056 0.028 1.253 0.170 0.072  5.120 0.88 1.800 
230015612 yes  7.510 0.270 0.230 5502.0  42.0  37.0 3.015 0.051 0.050 3.659 0.019 0.024 1.510 0.055 0.066  2.680 0.20 0.180 
441804888 yes  6.550 0.450 0.410 6091.0  34.0  28.0 2.295 0.077 0.071 3.873 0.042 0.043 1.450 0.110 0.130  2.840 1.00 0.670 
233098055 yes  5.860 0.220 0.190 5650.0  40.0  36.0 2.528 0.045 0.045 3.767 0.029 0.024 1.362 0.072 0.059  3.680 0.37 0.390 
233574783 yes  2.264 0.100 0.092 5668.0  31.0  29.0 1.561 0.034 0.033 4.094 0.048 0.038 1.100 0.120 0.075  8.000 2.40 3.000 
389969880 yes  6.800 0.340 0.300 5054.0  23.0  22.0 3.398 0.084 0.077 3.482 0.056 0.075 1.280 0.170 0.190  4.600 3.70 1.600 
229649902 yes 14.790 1.100 0.960 4842.0  20.0  21.0 5.470 0.200 0.180 3.085 0.079 0.090 1.330 0.240 0.240  4.400 4.30 1.900 
229715231 yes  4.180 0.220 0.200 5943.0  51.0  43.0 1.925 0.046 0.045 3.987 0.040 0.050 1.320 0.100 0.140  3.900 1.80 1.000 
229714962 yes  2.380 0.120 0.110 5895.0  27.0  25.0 1.478 0.036 0.034 4.160 0.035 0.040 1.154 0.083 0.091  5.600 2.60 1.700 
198241851 yes  5.010 0.420 0.360 5596.0  62.0  52.0 2.379 0.089 0.081 3.781 0.034 0.035 1.251 0.071 0.071  4.540 0.76 0.560 
357100797 yes  5.870 0.290 0.270 6413.0  31.0  28.0 1.962 0.047 0.046 4.030 0.026 0.030 1.506 0.071 0.078  2.050 0.59 0.460 
235677651 yes  1.798 0.069 0.065 6053.0  29.0  27.0 1.219 0.022 0.022 4.336 0.029 0.034 1.176 0.068 0.078  2.700 2.30 1.700 
219879207 yes  6.500 0.360 0.350 4960.0  20.0  19.0 3.451 0.100 0.095 3.454 0.064 0.072 1.240 0.180 0.190  5.300 4.20 1.900 
230131532 yes  5.590 0.210 0.190 5112.0  27.0  27.0 3.014 0.059 0.055 3.593 0.048 0.068 1.300 0.130 0.190  4.300 3.00 1.200 
233727455 yes  3.850 0.280 0.220 6642.0  79.0  50.0 1.480 0.039 0.039 4.242 0.028 0.029 1.394 0.065 0.067  1.170 0.75 0.620 
219792306 yes  2.549 0.045 0.041 5647.0  28.0  27.0 1.668 0.014 0.013 4.035 0.049 0.030 1.099 0.130 0.069  8.000 2.00 2.900 
356868590 yes  2.203 0.087 0.082 5795.0  24.0  24.0 1.473 0.028 0.027 4.165 0.034 0.042 1.159 0.081 0.099  6.000 2.90 1.900 
233743754 yes  1.790 0.170 0.140 5580.0 220.0 180.0 1.433 0.082 0.086 4.120 0.076 0.066 0.984 0.089 0.066 10.700 2.20 3.300 
233681770 yes  1.761 0.077 0.065 5894.0  53.0  44.0 1.272 0.024 0.023 4.269 0.038 0.040 1.096 0.086 0.086  5.600 3.10 2.500 
441809446 yes 11.230 0.790 0.720 5629.0  23.0  21.0 3.520 0.120 0.120 3.563 0.024 0.024 1.657 0.054 0.053  1.980 0.15 0.140 
258804335 yes  4.260 0.270 0.240 6048.0  37.0  34.0 1.878 0.057 0.053 4.022 0.032 0.043 1.362 0.075 0.130  3.330 1.60 0.700 
229596329 yes  4.044 0.095 0.078 5467.0  25.0  22.0 2.242 0.021 0.021 3.814 0.023 0.024 1.195 0.060 0.058  5.570 0.95 0.680 
287086882 yes  1.751 0.094 0.080 5661.0  44.0  39.0 1.376 0.033 0.032 4.175 0.044 0.035 1.032 0.098 0.067  9.100 2.70 3.200 
284899920 no                                                                                                                
233203155 yes  2.258 0.100 0.097 5875.0  40.0  35.0 1.450 0.031 0.030 4.167 0.038 0.041 1.121 0.095 0.090  6.300 2.80 2.100 
233199678 yes  3.160 0.180 0.150 6034.0  48.0  36.0 1.625 0.037 0.035 4.100 0.034 0.043 1.218 0.081 0.110  4.400 2.30 1.200 
233122592 yes  3.190 0.170 0.150 5930.0  45.0  35.0 1.690 0.036 0.036 4.057 0.044 0.040 1.175 0.130 0.081  5.600 1.90 2.000 
229700662 yes  4.280 0.240 0.230 6239.0  44.0  37.0 1.768 0.046 0.045 4.081 0.031 0.035 1.375 0.079 0.086  2.770 1.00 0.720 
424439649 yes  8.270 0.620 0.550 6271.0  37.0  33.0 2.433 0.087 0.080 3.872 0.032 0.035 1.618 0.079 0.093  2.000 0.49 0.340 
229942746 yes  6.480 0.210 0.200 5069.0  16.0  17.0 3.301 0.054 0.053 3.517 0.050 0.072 1.310 0.150 0.200  4.300 3.40 1.400 
230121483 yes  3.070 0.240 0.210 6104.0  54.0  41.0 1.563 0.054 0.052 4.139 0.039 0.041 1.237 0.080 0.110  3.900 2.20 1.100 
219796429 yes  5.090 0.320 0.290 6010.0  46.0  31.0 2.078 0.060 0.056 3.928 0.044 0.042 1.322 0.140 0.096  3.800 1.10 1.200 
441767708 yes  3.233 0.069 0.064 5525.0  27.0  26.0 1.962 0.019 0.020 3.915 0.028 0.027 1.154 0.070 0.064  6.900 1.20 1.100 
229402347 yes  3.420 0.220 0.190 5782.0  68.0  53.0 1.841 0.050 0.050 3.974 0.058 0.039 1.162 0.160 0.078  6.200 1.50 2.300 
233688441 yes  4.020 0.160 0.160 5769.0  35.0  30.0 2.004 0.041 0.038 3.934 0.056 0.034 1.258 0.160 0.079  5.100 1.10 1.900 
232614323 yes  1.820 0.043 0.034 5612.0  47.0  41.0 1.428 0.017 0.017 4.155 0.042 0.036 1.061 0.100 0.076  8.800 2.80 3.000 
258803655 yes  5.120 0.360 0.320 5793.0  43.0  38.0 2.245 0.077 0.071 3.850 0.028 0.031 1.303 0.062 0.064  4.400 0.61 0.510 
321600696 yes  5.740 0.330 0.330 5830.0  21.0  20.0 2.347 0.069 0.068 3.819 0.026 0.025 1.325 0.055 0.053  4.020 0.52 0.430 
235685544 yes  1.188 0.069 0.049 5831.0  63.0  47.0 1.068 0.019 0.019 4.383 0.036 0.037 1.003 0.072 0.068  5.600 3.90 3.100 
420107753 yes  7.100 0.580 0.490 5926.0  62.0  49.0 2.524 0.097 0.088 3.779 0.030 0.033 1.399 0.064 0.065  3.340 0.41 0.350 
353990370 yes  8.210 0.430 0.400 4941.0  15.0  14.0 3.908 0.100 0.096 3.360 0.061 0.075 1.280 0.180 0.200  4.800 3.80 1.800 
230069213 yes  6.830 0.290 0.260 5090.0  21.0  20.0 3.361 0.071 0.067 3.500 0.055 0.074 1.310 0.160 0.200  4.200 3.40 1.400 
237254272 yes  4.040 0.220 0.190 5682.0  50.0  43.0 2.075 0.053 0.053 3.892 0.027 0.031 1.224 0.060 0.069  5.530 0.90 0.710 
232616000 yes  2.040 0.120 0.099 5906.0  43.0  36.0 1.363 0.035 0.032 4.214 0.039 0.042 1.109 0.092 0.085  6.000 2.90 2.300 
237203888 yes  0.764 0.035 0.028 5451.0  38.0  35.0 0.981 0.017 0.017 4.416 0.036 0.029 0.913 0.065 0.045  9.100 3.20 4.200 
229743729 yes  1.897 0.095 0.090 5507.0  22.0  20.0 1.512 0.038 0.035 4.095 0.040 0.032 1.036 0.078 0.055 10.200 2.20 2.700 
237099076 yes  9.330 0.610 0.550 5841.0  27.0  28.0 2.981 0.095 0.086 3.655 0.022 0.023 1.465 0.048 0.044  2.560 0.23 0.210 
376883672 yes  5.410 0.250 0.220 6000.0  35.0  30.0 2.151 0.049 0.047 3.933 0.031 0.056 1.450 0.088 0.170  2.920 1.50 0.630 
229775316 no                                                                                                                
198282047 yes  2.380 0.120 0.110 6222.0  51.0  42.0 1.326 0.032 0.031 4.283 0.032 0.034 1.234 0.073 0.080  2.400 1.80 1.300 
219754475 yes  2.690 0.140 0.120 5929.0  39.0  33.0 1.553 0.038 0.034 4.133 0.035 0.045 1.198 0.084 0.110  4.900 2.60 1.400 
329174042 yes  3.150 0.160 0.150 5976.0  25.0  21.0 1.655 0.041 0.040 4.086 0.034 0.042 1.228 0.076 0.110  4.500 2.30 1.100 
356977742 yes  5.080 0.310 0.260 5902.0  48.0  37.0 2.155 0.055 0.054 3.878 0.053 0.031 1.276 0.170 0.067  4.370 0.78 1.400 
233610258 yes  6.650 0.690 0.610 6755.0  82.0  51.0 1.877 0.088 0.082 4.080 0.041 0.041 1.549 0.077 0.076  1.480 0.44 0.390 
441790113 yes  7.030 0.430 0.370 5000.0  25.0  24.0 3.533 0.110 0.097 3.437 0.066 0.078 1.250 0.180 0.200  4.900 4.20 1.800 
230134656 yes  7.320 0.790 0.670 6137.0  48.0  52.0 2.390 0.120 0.110 3.822 0.052 0.046 1.378 0.160 0.083  3.120 0.66 0.930 
258802871 yes  2.420 0.140 0.130 6108.0  46.0  40.0 1.389 0.036 0.036 4.227 0.034 0.037 1.190 0.079 0.082  3.900 2.00 1.500 
383676981 yes  8.770 0.820 0.720 6736.0  92.0  69.0 2.170 0.085 0.079 3.964 0.035 0.036 1.582 0.074 0.072  1.680 0.31 0.260 
289571725 yes  5.500 0.550 0.480 6967.0 100.0  88.0 1.609 0.063 0.060 4.197 0.036 0.036 1.488 0.068 0.068  1.050 0.45 0.460 
230069843 yes  2.358 0.062 0.051 4934.0  33.0  33.0 2.102 0.035 0.031 3.806 0.037 0.036 1.028 0.083 0.066 10.700 2.00 2.200 
377255217 yes  4.150 0.220 0.200 5846.0  58.0  49.0 1.985 0.051 0.049 3.948 0.054 0.044 1.264 0.160 0.089  4.800 1.20 1.700 
376883641 yes  3.621 0.082 0.079 5691.0  25.0  24.0 1.957 0.022 0.021 3.930 0.021 0.024 1.190 0.054 0.057  6.110 1.00 0.840 
232677029 yes  8.440 0.760 0.640 6533.0  69.0  51.0 2.263 0.094 0.085 3.937 0.035 0.037 1.619 0.079 0.081  1.730 0.36 0.290 
441738060 yes  4.510 0.190 0.180 5158.0  23.0  22.0 2.659 0.053 0.052 3.641 0.040 0.054 1.130 0.100 0.130  6.100 3.50 1.600 
376871394 yes  7.230 0.530 0.490 6164.0  34.0  29.0 2.356 0.085 0.080 3.879 0.034 0.046 1.545 0.080 0.150  2.330 1.00 0.400 
258828187 yes  3.920 0.280 0.240 6136.0  68.0  50.0 1.752 0.051 0.051 4.066 0.035 0.045 1.308 0.077 0.130  3.440 1.80 0.820 
219856298 yes  4.770 0.150 0.150 4976.0  18.0  18.0 2.937 0.050 0.048 3.567 0.056 0.061 1.160 0.160 0.150  6.400 4.10 2.300 
229793976 yes  4.990 0.430 0.390 6255.0  50.0  39.0 1.898 0.076 0.071 4.029 0.038 0.043 1.410 0.078 0.091  2.680 0.88 0.600 
229736680 yes  5.200 0.320 0.300 5041.0  22.0  22.0 2.988 0.090 0.085 3.572 0.056 0.068 1.220 0.150 0.170  5.500 3.70 1.800 
230002632 yes  6.080 0.420 0.360 6531.0  49.0  38.0 1.924 0.058 0.057 4.053 0.031 0.032 1.524 0.073 0.073  1.810 0.49 0.450 
230125546 yes  4.140 0.300 0.270 6004.0  31.0  28.0 1.878 0.068 0.059 4.009 0.038 0.048 1.328 0.086 0.140  3.660 2.00 0.830 
233612258 yes  4.110 0.260 0.230 6022.0  44.0  38.0 1.862 0.057 0.053 4.029 0.034 0.054 1.360 0.075 0.150  3.410 1.90 0.770 
224608088 yes  6.450 0.350 0.320 5644.0  30.0  27.0 2.655 0.069 0.064 3.733 0.023 0.023 1.389 0.058 0.052  3.370 0.34 0.280 
160604494 yes  6.020 0.290 0.270 4794.0  16.0  18.0 3.559 0.085 0.082 3.400 0.064 0.056 1.160 0.180 0.140  7.200 4.10 2.800 
233208438 yes  1.930 0.079 0.068 5982.0  47.0  40.0 1.293 0.023 0.023 4.273 0.034 0.038 1.144 0.083 0.085  4.500 2.70 2.100 
229644321 yes  3.440 0.200 0.160 6051.0  65.0  50.0 1.688 0.037 0.037 4.088 0.032 0.047 1.278 0.076 0.130  3.840 2.20 0.920 
377053036 yes  6.530 0.680 0.530 6243.0 130.0  96.0 2.182 0.089 0.081 3.923 0.042 0.059 1.466 0.090 0.170  2.550 1.20 0.500 
233499061 yes 14.000 1.300 1.100 4964.0  27.0  27.0 5.060 0.220 0.210 3.160 0.071 0.090 1.360 0.200 0.250  3.800 3.80 1.500 
229962295 yes  4.450 0.260 0.240 5721.0  30.0  29.0 2.146 0.061 0.058 3.876 0.026 0.028 1.264 0.055 0.062  4.990 0.72 0.580 
383676204 yes  3.710 0.170 0.160 4916.0  15.0  15.0 2.654 0.061 0.058 3.633 0.051 0.049 1.100 0.130 0.110  8.100 3.50 2.700 
233504702 yes  5.630 0.820 0.680 6340.0 110.0 110.0 1.970 0.130 0.120 3.992 0.057 0.060 1.398 0.090 0.120  2.660 1.10 0.560 
229712257 yes  4.800 0.240 0.220 4980.0  23.0  22.0 2.943 0.070 0.070 3.539 0.061 0.056 1.090 0.150 0.130  7.100 4.00 2.600 
441715987 yes  5.090 0.220 0.210 5863.0  28.0  28.0 2.186 0.043 0.044 3.883 0.055 0.035 1.325 0.170 0.082  4.100 0.82 1.500 
353894978 yes  4.980 0.260 0.220 6107.0  56.0  44.0 1.991 0.040 0.037 3.967 0.037 0.047 1.352 0.093 0.130  3.390 1.50 0.810 
233715368 yes  3.610 0.210 0.180 5907.0  50.0  40.0 1.813 0.046 0.041 4.000 0.054 0.040 1.193 0.150 0.081  5.400 1.60 2.000 
353898370 yes  6.960 0.460 0.390 6388.0  70.0  49.0 2.150 0.056 0.053 3.948 0.031 0.035 1.499 0.078 0.092  2.240 0.68 0.410 
229672410 yes  6.840 0.490 0.460 4926.0  29.0  29.0 3.590 0.130 0.130 3.397 0.071 0.075 1.170 0.200 0.170  6.000 4.50 2.500 
219813035 yes  2.560 0.220 0.180 6229.0  80.0  53.0 1.370 0.047 0.044 4.248 0.039 0.042 1.215 0.080 0.092  3.000 2.10 1.400 
236761237 yes  4.920 0.300 0.280 5424.0  28.0  27.0 2.509 0.077 0.071 3.759 0.027 0.031 1.322 0.063 0.071  4.120 0.65 0.440 
359583814 yes  4.290 0.290 0.250 6284.0  47.0  37.0 1.745 0.053 0.049 4.092 0.032 0.035 1.376 0.075 0.079  2.670 0.89 0.710 
332478380 yes  3.855 0.100 0.099 5013.0  17.0  16.0 2.602 0.035 0.035 3.670 0.047 0.055 1.160 0.120 0.130  6.800 3.60 2.000 
219871829 yes  7.420 0.610 0.520 6333.0  83.0  59.0 2.258 0.077 0.071 3.914 0.034 0.039 1.532 0.084 0.110  2.180 0.70 0.380 
233621588 yes  6.700 0.440 0.400 4786.0  19.0  20.0 3.770 0.120 0.120 3.357 0.070 0.063 1.180 0.200 0.150  7.000 4.10 3.000 
230375947 yes  3.310 0.200 0.180 6349.0  49.0  41.0 1.501 0.042 0.037 4.207 0.032 0.036 1.326 0.078 0.079  2.250 1.20 0.980 
229781949 yes  2.220 0.130 0.120 6176.0  35.0  34.0 1.302 0.036 0.036 4.293 0.033 0.037 1.214 0.071 0.080  2.600 1.90 1.500 
258803480 yes  3.630 0.280 0.230 6110.0  64.0  49.0 1.698 0.056 0.053 4.094 0.036 0.044 1.307 0.081 0.110  3.460 1.70 0.920 
357128174 yes  2.840 0.140 0.120 6456.0  45.0  34.0 1.345 0.028 0.027 4.291 0.025 0.028 1.291 0.059 0.067  1.420 1.20 0.860 
353993444 yes  3.710 0.190 0.170 5154.0  17.0  17.0 2.415 0.060 0.057 3.740 0.035 0.046 1.170 0.094 0.110  6.200 2.60 1.400 
233719679 yes  5.320 0.280 0.240 6012.0  43.0  34.0 2.123 0.048 0.044 3.936 0.031 0.055 1.428 0.082 0.160  3.030 1.50 0.600 
230134331 yes  8.470 0.400 0.370 5155.0  22.0  21.0 3.648 0.086 0.081 3.452 0.057 0.075 1.380 0.170 0.210  3.400 2.70 1.100 
219793006 yes  2.650 0.140 0.130 6123.0  33.0  28.0 1.444 0.035 0.034 4.198 0.033 0.036 1.203 0.080 0.086  4.000 2.00 1.400 
219808895 yes  5.310 0.330 0.280 6157.0  57.0  44.0 2.023 0.053 0.050 3.980 0.032 0.044 1.433 0.079 0.140  2.770 1.30 0.570 
357048961 yes  4.120 0.260 0.220 6093.0  60.0  49.0 1.819 0.050 0.049 4.047 0.035 0.050 1.348 0.079 0.140  3.290 1.80 0.800 
233658147 yes  3.860 0.160 0.140 5897.0  38.0  34.0 1.881 0.036 0.035 3.999 0.041 0.047 1.290 0.110 0.120  4.400 1.80 1.300 
441733094 yes  4.800 0.310 0.270 6734.0  54.0  42.0 1.608 0.044 0.043 4.194 0.027 0.029 1.474 0.068 0.066  1.150 0.55 0.490 
233155595 yes  3.630 0.220 0.200 5423.0  41.0  39.0 2.157 0.054 0.053 3.813 0.033 0.032 1.105 0.066 0.063  6.800 1.40 1.000 

